An Iterated Az\'{e}ma-Yor Type Embedding for Finitely Many Marginals

We solve the $n$-marginal Skorokhod embedding problem for a continuous local martingale and a sequence of probability measures $\mu_1,...,\mu_n$ which are in convex order and satisfy an additional technical assumption. Our construction is explicit and is a multiple marginal generalisation of the Azema and Yor (1979) solution. In particular, we recover the stopping boundaries obtained by Brown et al. (2001) and Madan and Yor (2002). Our technical assumption is necessary for the explicit embedding, as demonstrated with a counterexample. We discuss extensions to the general case giving details when $n=3$. In our analysis we compute the law of the maximum at each of the n stopping times. This is used in Henry-Labordere et al. (2013) to show that the construction maximises the distribution of the maximum among all solutions to the $n$-marginal Skorokhod embedding problem. The result has direct implications for robust pricing and hedging of Lookback options.

==> matlab_code/K_eval.m <==
function K = K_eval( n )
%UNTITLED3 Summary of this function goes here
%   Detailed explanation goes here


end



==> matlab_code/barycentre.m <==
function b = barycentre( sigma, S_0, x, t )

bary=@(a)(( normcdf( (-log(a+1)+0.5*sigma^2 *t)/(sigma*sqrt(t)) ,0,1) ) / ( normcdf( (-log(a+1)-0.5*sigma^2 *t)/(sigma*sqrt(t)) ,0,1) ) - 1);
b=S_0 * bary((x-S_0)/S_0)+S_0;

end





==> matlab_code/barycentre_GBM_for_test.m <==

function b = barycentre_GBM_for_test( x )

sigma = 0.2;
S_0=100;
t=1;

bary=@(a)(( normcdf( (-log(a+1)+0.5*sigma^2 *t)/(sigma*sqrt(t)) ,0,1) ) / ( normcdf( (-log(a+1)-0.5*sigma^2 *t)/(sigma*sqrt(t)) ,0,1) ) - 1);
b=S_0 * bary((x-S_0)/S_0)+S_0;


end





==> matlab_code/barycentre_inv.m <==
function b_inv = barycentre_inv( sigma, S_0, y, t )

bary=@(x)barycentre( sigma, S_0, x, t );
fun=@(x)(bary(x)-y);

b_inv = fzero(fun,190);

end



==> matlab_code/boundaries.m <==
function b = boundaries( i, y )

%%{
b=0;

if (i==1)
    b=boundary_1(y); 
end

if (i==2)
    b=boundary_2(y); 
end

if (i==3)
    b=boundary_3(y); 
end

if (i==4)
    b=boundary_4(y); 
end
%}



% test call computation in BS example
%{
b=0;

if (i==1)
    b = barycentre_inv( 0.2, 100, y, 1 ); 
end

if (i==2)
    b = barycentre_inv( 0.25, 100, y, 1 );
end

if (i==3)
    b = barycentre_inv( 0.3, 100, y, 1 ); 
end

%}

end

==> matlab_code/boundaries_interpolation.m <==
function bndry = boundaries_interpolation ( i, XI, y_vals, y )

bndry = 0;

if(y < y_vals(1))
    bndry = XI(i,1);
end


for j=1:(length(y_vals)-1)
    if( y_vals(j) <= y && y_vals(j+1) >=y )
        ind=j;
    end
end

if(0<ind<length(y_vals))
    bndry = XI(i,ind)*( 1-( y-y_vals(ind) )/( y_vals(ind+1) - y_vals(ind) ) ) + XI(i,ind+1)*( y-y_vals(ind) )/( y_vals(ind+1) - y_vals(ind) ) ; 
end

if(y > y_vals(end))
    bndry = y;
end



end

==> matlab_code/boundaries_jump_example.m <==
function b = boundaries_jump_example( i, y )
 
b=0;

if (i==1)
    b=boundary_jump_example_1(y); 
end

if (i==2)
    b=boundary_jump_example_2(y); 
end

if (i==3)
    b=boundary_jump_example_3(y); 
end
 
 

end

==> matlab_code/boundaries_test.m <==
function b = boundaries_test( i, y,  b_test_1, b_test_2, b_test_3, y_vals )

b=0;

% find index
ind=1;
while(y>y_vals(ind) && ind< length(y_vals))
    ind=ind+1;
end

if (i==1)
    if(ind==1)
        b=y/y_vals(1)*b_test_1(1);
    else    
        if(ind==length(y_vals))
            b=y;
        else
            w=(y-y_vals(ind-1)) / (y_vals(ind)-y_vals(ind-1));
            b=w*b_test_1(ind) + (1-w)*b_test_1(ind-1);
        end
    end
end

if (i==2)
    if(ind==1)
        b=y/y_vals(1)*b_test_2(1);
    else    
        if(ind==length(y_vals))
            b=y;
        else
            w=(y-y_vals(ind-1)) / (y_vals(ind)-y_vals(ind-1));
            b=w*b_test_2(ind) + (1-w)*b_test_2(ind-1);
        end
    end
end

if (i==3)
    if(ind==1)
        b=y/y_vals(1)*b_test_3(1);
    else    
        if(ind==length(y_vals))
            b=y;
        else
            w=(y-y_vals(ind-1)) / (y_vals(ind)-y_vals(ind-1));
            b=w*b_test_3(ind) + (1-w)*b_test_3(ind-1);
        end
    end
end

end

==> matlab_code/boundary_1.m <==
function bndry = boundary_1( y )

%{
left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

if(y<100 )
    b=0;
else if (y>200)
        b=y;
    else
        %b = ( y-100 )^2 * ( (200 - 25) / 100^2) + 25;
        b=a*y^2+b*y+c;
    end
end

%}

left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

bndry=0;

if (y>180)
    bndry=y;
end
if (y>=100 && y < 175 )
        bndry=a*y^2+b*y+c;
        if ( y>=135 && y < 160 )
            bndry = bndry - 8 * sin( pi * (y-135)/(160-135));
        end
end

if (y>=175 && y <= 180 )
        bndry=a*y^2+b*y+c - 0.5 * sin(pi * (y-175)/(180-175) ) + (180-( a*180^2+b*180+c - 0.5 * sin(pi * (180-175)/(180-175) ) )) * (y-175)/(180-175) ;
end
    


end

==> matlab_code/boundary_2.m <==
function b = boundary_2( y )

%{
b=0;

if (y>225)
        b=y;
end

% interval 1
if(y >= 100 && y<133)
        b = boundary_1(y) - 12.5*( 1-(y-100)/33 );
end

% interval 2
if(y >= 133 && y<167)
        b = boundary_1(y) + 5 * sin( pi * ( (y-133)/34 ) ) ;
end

% interval 3
if(y >= 167 && y<=225)
        b = boundary_1(y) - 12.5 * sin( pi * ( (y-167) / (225-167) ) );
end

%}

b=0;

if (y>180)
        b=y;
end

% interval 1
if(y >= 100 && y<133)
        b = boundary_1(y) - 12.5*( 1-(y-100)/33 );
end

% interval 2
if(y >= 133 && y<167)
        b = boundary_1(y) + 5 * sin( pi * ( (y-133)/34 ) ) ;
end

% interval 3
if(y >= 167 && y<=180)
        b =  boundary_1(y)  - 4 * sin( pi * ( (y-167)/(180-167) ) );
end

%if(y > 200 && y<=225)
%     b = (boundary_1(200) - 5 * sin( pi/2 * ( (200-167) / (200-167) ) )) * (1-(y-200)/(225-200)) + ((y-200)/(225-200))*(225 );%- (boundary_1(200) - 10 * sin( pi/2 * ( (200-167) / (200-167) ) )));
%end

end


==> matlab_code/boundary_3.m <==
function b = boundary_3( y )

%{
b=0;

if (y>250)
        b=y;
end

% interval 1
if(y >= 100 && y<110)
        b = boundary_2(y) - 12.5*( 1-(y-100)/10 );
end

% interval 2
if(y >= 110 && y<120)
        b = boundary_2(y) + (boundary_1(y)-boundary_2(y))  * sin( pi/2 * ( (y-110) / (120-110) ) );
end

% interval 3
if(y >= 120 && y<=140)
        b = boundary_1(y) - 2.5*(boundary_1(140)-boundary_2(140)) * sin( pi * ( (y-120) / (140-120) ) );
end

% interval 4
if(y >= 140 && y<=170)
        b = boundary_1(y) - 5 * sin( pi * ( (y-140) / (170-140) ) );
end

% interval 5
if(y >= 170 && y<=200)
        b = boundary_1(y) + 5 * sin( pi * ( (y-170) / (200-170) ) ) + sin( pi/2 * ( (y-170) / (200-170) ) ) * ( boundary_2(200) - boundary_1(200) );
end

% interval 6
if(y >= 200 && y<=225)
        b = boundary_2(y) - 10 * sin( pi/2 * ( (y-200) / (225-200) ) );
end

% interval 7
if(y >= 225 && y<=250)
        b = boundary_2(y) - 10 * (1- (y-225)/(250-225)) ;
end

%}

b=0;

if (y>180)
        b=y;
end

% interval 1
if(y >= 100 && y<105)
        b = boundary_2(y) -35* cos( pi/2 * (y-100)/(105-100) );
end

% interval 2
if(y >= 105 && y<108)
        b = boundary_2(y) + (boundary_1(y)-boundary_2(y))  * sin( pi/2 * ( (y-105) / (108-105) ) );
end

% interval 3
if(y >= 108 && y<=120)
        b = boundary_1(y) + 6.5 * sin( pi * (y-108)/(120-108) )  ;
end

% interval 4
if(y >= 120 && y<=130)
        b = boundary_1(y) - 13.5*( (y-120)/10 );
end

% interval 5
if(y >= 130 && y<=135)
        b = boundary_1(y) - 13.5 * cos( pi/2 * ( (y-130) / (135-130) ) )  ;
end


% interval 6
if(y >= 135 && y<=155)
        b = boundary_1(y) + 12 * sin( pi * ( (y-135) / (155-135) ) );
end

% interval 7
if(y >= 155 && y<=180)
        b = boundary_1(y) - 15 * sin( pi * (y-155)/(180-155) ) * (  (y-155)/(180-155)) ;
end
%}

end


==> matlab_code/boundary_4.m <==
function b = boundary_4( y )
 
b=0;

if (y>180)
        b=y;
end

% interval 1
if(y >= 100 && y<120)
        b = ( boundary_3(120) + 10) * sin( pi/2 * (y-100)/(120-100) );
end


% interval 2
if(y >= 120 && y<140)
        b =  ( boundary_3(120) + 10) + (y-120)/(140-120)*(115 - ( boundary_3(120) + 10) )    ;
end
 
% interval 3
if(y >= 140 && y<=150)
        b =  115 + (y-140)/(150-140)*(-115 + 146 )   ;
end


% interval 4
if(y >= 150 && y<=175)
        b = 146 + (y-150)/(175-150)*( 155 - 146 ) ;
end

 
% interval 5
if(y >= 175 && y<=180)
        b = 155 + (y-175)/(180-175)*( 180 - 155 ) ;
end

%{
% interval 6
if(y >= 135 && y<=155)
        b = boundary_1(y) + 12 * sin( pi * ( (y-135) / (155-135) ) );
end

% interval 7
if(y >= 155 && y<=180)
        b = boundary_1(y) - 15 * sin( pi * (y-155)/(180-155) ) * (  (y-155)/(180-155)) ;
end
%}

end

==> matlab_code/boundary_jump_example_1.m <==
function bndry = boundary_jump_example_1( y )

left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

bndry=0;



if (y>=100 && y <= 150 )
        bndry=a*y^2+b*y+c + 10;
end
        
if ( y>=135 && y < 150 )
    bndry = a*135^2+b*135+c + (150- ( a*135^2+b*135+c ) )*(y-135)/15;
end

if (y>=125)
    bndry=y;
end

end

==> matlab_code/boundary_jump_example_2.m <==
function bndry = boundary_jump_example_2( y )

bndry = 0;
 

if (y>=100 && y <= 107 )
    bndry =  boundary_jump_example_1(y) - 7 ;         
end

if (y>=107 && y < 110 )
    bndry = (boundary_jump_example_1(107) - 7) + ( ( boundary_jump_example_1(110)+1 - (boundary_jump_example_1(107) - 7) ) )*(y-107)/3;            
end

% jump
if ( y>=110 && y < 135 )
    bndry = y-8;
end

if ( y>=135 && y < 150 )
    bndry = (135 - 8) + (150 - (135 - 8) ) * (y-135)/(15);
end
 
if (y>=125)
    bndry=y;
end





end

==> matlab_code/boundary_jump_example_3.m <==
function bndry = boundary_jump_example_3( y )

% example 1
%%{
bndry  = 0;

if (  y<102)
    bndry = min(boundary_jump_example_1( 100 ),boundary_jump_example_2( 100 )) - 2 ;
end

if (102<=y && y<145)
bndry = min(boundary_jump_example_1( y-1 ),boundary_jump_example_2( y-1 )) - 2;
end

if (145<=y && y<=150)
    bndry = (min(boundary_jump_example_1( 145-2 ),boundary_jump_example_2( 145-2 )) - 2) + ... 
            (150 - (min(boundary_jump_example_1( 145-2 ),boundary_jump_example_2( 145-2 )) - 2) )*(y-145)/(5) ;
end

if(y>=125)
    bndry = y; 
end
%}


% example 2
%{
bndry  = 0;

%if (  y<102)
%    bndry = min(boundary_jump_example_1( 100 ),boundary_jump_example_2( 100 )) -2 ;
%end

%if (102<=y && y<145)
bndry = min(boundary_jump_example_1( y ),boundary_jump_example_2( y )) - 0.1;
%end

%if (145<=y && y<=150)
%    bndry = (min(boundary_jump_example_1( 145-2 ),boundary_jump_example_2( 145-2 )) - 2) + ... 
%            (150 - (min(boundary_jump_example_1( 145-2 ),boundary_jump_example_2( 145-2 )) - 2) )*(y-145)/(5) ;
%end

if(y>=150)
    bndry = y; 
end
%}

end

==> matlab_code/boundary_paper_1.m <==
function bndry = boundary_paper_1( y )

%{
left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

if(y<100 )
    b=0;
else if (y>200)
        b=y;
    else
        %b = ( y-100 )^2 * ( (200 - 25) / 100^2) + 25;
        b=a*y^2+b*y+c;
    end
end

%}

bndry = (y-50) * 2 - 15 * cos(pi/2*(y-70)/30) ;

end



==> matlab_code/boundary_paper_2.m <==
function bndry = boundary_paper_2( y )

if(y<30)
    bndry = boundary_paper_1(y)-40;
end

if(y >= 30 && y<70)
    bndry = boundary_paper_1(y) + 30*cos( pi/2 * (y-30)/40 );
end

if(y >= 70 )
    bndry = boundary_paper_1(y) - 15 * sin( pi * (y-70)/30 );
end


end

==> matlab_code/boundary_paper_3.m <==
function bndry = boundary_paper_3( y )

bndry=0;

if (y<10)
    bndry=boundary_paper_2(y)-15;
end

if (y>=10 && y < 45 )
	bndry = -50 + (y-10)/35*20; 
end

if (y>=50 && y <= 95 )
        bndry = boundary_paper_2(50)+20 + (y-50)/45 * 25;
end
   
if (y>=95 )
        bndry = boundary_paper_2(50)+20 + (95-50)/45 * 25 + (100 - (boundary_paper_2(50)+20 + (95-50)/45 * 25) )*(y-95)/5;
end


end

==> matlab_code/boundary_paper_Ass_A_1.m <==
function bndry = boundary_paper_Ass_A_1( y )

%{
left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

if(y<100 )
    b=0;
else if (y>200)
        b=y;
    else
        %b = ( y-100 )^2 * ( (200 - 25) / 100^2) + 25;
        b=a*y^2+b*y+c;
    end
end

%}

bndry = (y-50) * 2 - 30 * cos(pi/2*(y-70)/30) ;

end



==> matlab_code/boundary_paper_Ass_A_2.m <==
function bndry = boundary_paper_Ass_A_2( y )

if(y<37)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(y)/(37);
end

if(y >= 37 && y<47)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (y-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) );
end

if(y >= 47 && y<95 )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    bndry = a + (y-47)/(95-47)*( 95 - 45 - a );
end

if(y >= 95   )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    b =  a + (95-47)/(95-47)*( 95 - 45 - a );
    bndry = b+ (y-95)/(5)*(100 - b);
end

end

==> matlab_code/boundary_paper_Ass_A_3.m <==
function bndry = boundary_paper_Ass_A_3( y )

bndry=0;

if (y<5)
    bndry=boundary_paper_Ass_A_2(y)-2.5;
end

if (y>=5 && y < 20 )
    a = boundary_paper_Ass_A_2(5)-2.5;
	bndry = a + (y-5)/(20-5)*(20 - 25 - a); 
end

if (y>=20 && y <= 95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        bndry = b + (y-20)/(95-20)*(95-70 - b);
end
   
if (y>=95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        c = b + (y-20)/(95-20)*(95-70 - b);        
        bndry = c + (y-95)/(5)*(100-c);
end


end

==> matlab_code/c.m <==
function Call = c( i, n, S_0, strike, call_data, strikes_data,  right_endpoints_support )

%Call = 0;
% Function to supply call prices

%{

%%%%% BS-example %%%%%%%%%%%%%%%%

if (i==0)
    Call = 0;
else
    vol_min = 0.2;
    vol_max = 0.3;

    Volatility = zeros(n,1);
    Volatility(1)=vol_min;
    Volatility(n)=vol_max;

    step = (vol_max - vol_min)/(n-1);
    if (n>2)
        for j=2:(n-1)
            Volatility(j) = Volatility(j-1) + step;    
        end
    end
    [Call, Put] = blsprice( S_0, strike, 0, 1, Volatility(i));

end
%}


%%%%% Call from manually defined bounaries in boundary_i %%%%%%%%%%%%%%%%%%
%%{

%%{
if (i==0)
    Call = 0;
else
    Call = c_from_boundaries( i, n, strike, call_data, strikes_data, S_0, right_endpoints_support );
end

%}

%%}

%%%%% Call from manually defined smiles in define_smiles %%%%%%%%%%%%%%%%%%

%{
if (i==0)
    Call = 0;
else
    Call = blsprice( S_0, strike, 0, 1, define_smiles( i, strike));
end

%}

end

==> matlab_code/c_from_boundaries.m <==
function call = c_from_boundaries( i, n, strike, call_data, strikes_data, S_0, right_endpoints_support )

% given "call_data" for strikes in "strikes_data" compute by linear
% interpolation the i-th call price with strike "strike".

index = 1;
while(strike > strikes_data(index) && index<length(strikes_data) )
	index=index+1;
end
    
if (index==length(strikes_data))
    if (strike > strikes_data(index))
        w=min((strike-strikes_data(end))/(right_endpoints_support(i)-strikes_data(end)),1);    
        call = (1-w)*call_data(i,end) ;
    else
        w=(strikes_data(index)-strike)/(strikes_data(index)-strikes_data(index-1));
        call = call_data(i,index-1) * w + (1-w)*call_data(i,index);                
    end
else
    if(index==1)
        w=(strikes_data(index)-strike)/(strikes_data(index));
        call = w*S_0 + (1-w) * call_data(i,index);
    else
        w=(strikes_data(index+1)-strike)/(strikes_data(index+1)-strikes_data(index));
        call = call_data(i,index) * w + (1-w)*call_data(i,index+1);
    end
end

end



==> matlab_code/c_power_n.m <==
function val = c_power_n( i, n, x, y, call_data, strikes_data, S_0, right_endpoints_support, XI, M_0, M_max, delta, K )

val = c_from_boundaries( i, n, x, call_data, strikes_data, S_0, right_endpoints_support ) ... 
      - ( c_from_boundaries( jmath( i, n, y, x, XI, M_0, M_max, delta ) , n, x, call_data, strikes_data, S_0, right_endpoints_support ) ...
          - (y-x)* eval_K( jmath( i, n, y, x, XI, M_0, M_max, delta ) , n, y, K, M_0, M_max, delta ) );

end



==> matlab_code/call_from_potential.m <==
function call = call_from_potential( i, strike, S_0 )

call = 0;

if(i==1)
    call = -0.5 * ( potential_1(strike, S_0) + strike - S_0 );
end

if(i==2)
    call = -0.5 * ( potential_2(strike, S_0) + strike - S_0 );
end

if(i==3)
    call = -0.5 * ( potential_3(strike, S_0) + strike - S_0 );
end

end



==> matlab_code/call_inputs.m <==
function call = call_inputs( S_0, strike )

% define smile
%%{
fun_left=@(k) 0.15 + 0.05/(0.4*S_0)^2 *(k-S_0)^2 ;
fun_right=@(k) 0.15 +  0.03/(0.5*S_0)^2 *(k-S_0)^2 ; % smile
%fun_right=@(k) 0.15 -  0.05/(0.5*S_0)^2 *(k-S_0)^2 ; % skew 

if(strike<=S_0)
    impl_vol= fun_left( strike );
else
    impl_vol = fun_right( strike );
end    
%}

% flat smile
%{
impl_vol = 0.15;
%}

[call, put] = blsprice( S_0, strike, 0, 1, impl_vol );


end



==> matlab_code/compute_K.m <==
function K_i = compute_K( i, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes_data, right_endpoints_support ) 

K_i = zeros(N_discr,1);
y = S_0;

for j=1:N_discr
    y=y+delta;
    K_i(j) = 1/( y - XI(i,j) ) * ( c(i,n,S_0,XI(i,j), call_data, strikes_data,  right_endpoints_support) ...
                                  - ( c( jmath( i, n, y, XI(i,j), XI, S_0, M_max, delta ), n, S_0, XI(i,j), call_data, strikes_data,  right_endpoints_support) ...
                                      - (y-XI(i,j)) * eval_K( jmath( i, n, y, XI(i,j), XI, S_0, M_max, delta ), n, y, K, S_0, M_max, delta ) ) ) ;
end

end



==> matlab_code/compute_call_based_on_boundaries.m <==
function [call, sample] = compute_call_based_on_boundaries( n, strikes, S_0, stepsize, N_sample )
 
N_strikes = length(strikes);
sample = zeros(n, N_sample);
call = zeros(n,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        dist = M - boundaries(emb+1,M);
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundaries(emb+1,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundaries( emb+1, prev_M )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}              
                            

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundaries( emb+1, prev_M ) ) ) % test if boundary hit 
            B = boundaries( emb+1, prev_M );
            M = prev_M;
            knock_out = 1;
            test1 = test1+1
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001 +  boundaries( emb+1,  M ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries( prev_emb+1,  M );
                B = boundaries( prev_emb+1,  M );
            end
            test_emb=0;
        end
        
    end
    
end


% compute calls based on samples
for l=1:n
    %for j=1:N_sample
        for k=1:N_strikes
            call(l,k) = sum(max( sample(l,:) - strikes(k) , 0 )); %call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    %end
end

call = call/N_sample;

test1
test2
test3

end

==> matlab_code/compute_call_based_on_boundaries_jump_example.m <==
function [call, sample] = compute_call_based_on_boundaries_jump_example( n, strikes, S_0, stepsize, N_sample )
 
N_strikes = length(strikes);
sample = zeros(n, N_sample);
call = zeros(n,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        dist = M - boundaries(emb+1,M);
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundaries(emb+1,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundaries( emb+1, prev_M )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}              
                            

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundaries( emb+1, prev_M ) ) ) % test if boundary hit 
            B = boundaries( emb+1, prev_M );
            M = prev_M;
            knock_out = 1;
            test1 = test1+1
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001 +  boundaries( emb+1,  M ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries( prev_emb+1,  M );
                B = boundaries( prev_emb+1,  M );
            end
            test_emb=0;
        end
        
    end
    
end


% compute calls based on samples
for l=1:n
    for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    end
end

call = call/N_sample;

test1
test2
test3

end

==> matlab_code/compute_call_based_on_boundaries_old_version.m <==
function [call, sample] = compute_call_based_on_boundaries( n, strikes, S_0, stepsize, N_sample )

N_strikes = length(strikes);
sample = zeros(n, N_sample);
call = zeros(n,N_strikes);
test_emb=0;
count_rnd=1;
count=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
case2=1;
count=1;

factor = 1.5;
% generate samples
for j=1:N_sample
    emb = 0;
    scale=0.05;
    if(count<200000-1)
        B = S_0 + scale * r(count);
        M = S_0 + ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        count = count+1;
    else
        B = S_0 + scale * r(count);
        M = S_0 + ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        r=normrnd(0,1,1,200000);
        u1=unifrnd(0,1,1,200000);
        u2=unifrnd(0,1,1,200000);
        count = 1;
    end
    %j    
    while(emb < n) 
        prev_emb = emb;
        dist = min ( M - B , abs(B - boundaries(emb+1,M)) ) ;
        scale =0.1;        
        if (dist <= 0.25)
            scale = 0.1 * factor;
        end
        if (0.25 <= dist && dist < 0.5)
            scale = 0.185 * factor;
        end
        if (0.5 <= dist && dist < 1)
            scale = 0.375 * factor;
        end
        if (1 <= dist && dist < 2)
            scale = 0.5 * factor;
        end
        if (2 <= dist && dist < 3)
            scale = 0.75 * factor;
        end
        if (3 <= dist && dist < 4)
            scale = 0.75 * factor;
        end
        if (4 <= dist && dist < 6)
            scale = 1 * factor;
        end        
        if (6 <= dist )
            scale = 1 * factor;
        end   
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        M=max(B,M);
        
        %current_bdry = boundaries(emb+1,prev_M);
        
        %{        
        while( (sample_min > ( prev_B - boundaries(emb+1,prev_M) )) && (M  < (prev_B + sample_max )) ) 
            %r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1);
            u2(count)=unifrnd(0,1);
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1;
        end
        %}
                        
        if(sample_min > ( prev_B - boundaries(emb+1,prev_M) ) )
            B=boundaries(emb+1,prev_M);
            M=prev_M;
            knock_out=1;
            test1=test1+1;
            case2=0;
        end
        case2=1;
        
        if( (  M  < (prev_B + sample_max ) ) && case2 )
            M=prev_B+sample_max;            
            test2=test2+1;
        end           
        
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        while( (boundaries(emb+1,M) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;            
        end
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries(prev_emb+1,M);
                B=boundaries(prev_emb+1,M);
            end
            test_emb=0;
        end
    end
end

% compute calls based on samples
for l=1:n
    for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    end
end

call = call/N_sample;

test1
test2
test3

end

==> matlab_code/compute_call_based_on_boundaries_test.m <==
function [call, sample] = compute_call_based_on_boundaries_test( n, strikes, S_0, stepsize, N_sample, b_test_1, b_test_2, b_test_3, y_vals )

N_strikes = length(strikes);
sample = zeros(n, N_sample);
call = zeros(n,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        
        dist = M - boundaries_test( emb+1, M,  b_test_1, b_test_2, b_test_3, y_vals );
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundaries(emb+1,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundaries_test( emb+1, prev_M,  b_test_1, b_test_2, b_test_3, y_vals )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            %r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}               
         
               

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundaries_test( emb+1, prev_M,  b_test_1, b_test_2, b_test_3, y_vals ) ) ) % test if boundary hit 
            B=boundaries_test( emb+1, prev_M,  b_test_1, b_test_2, b_test_3, y_vals );
            M=prev_M;
            knock_out=1;
            test1=test1+1
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001+boundaries_test( emb+1,  M,  b_test_1, b_test_2, b_test_3, y_vals ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries_test( prev_emb+1,  M,  b_test_1, b_test_2, b_test_3, y_vals );
                B=boundaries_test( prev_emb+1,  M,  b_test_1, b_test_2, b_test_3, y_vals );
            end
            test_emb=0;
        end
        
    end
    
end


% compute calls based on samples
for l=1:n
    for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    end
end

call = call/N_sample;

test1
test2
test3

end

==> matlab_code/compute_mu_2_max.m <==
function [ output_args ] = jump_example_compute_mu_2_max( input_args )



end



==> matlab_code/compute_xi.m <==
function xi = compute_xi( i, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes_data, right_endpoints_support )

% compute xi_i for discrete values of y

y = S_0;
xi = zeros( N_discr,1 );

eps = 10^(-6);  % tolerance for rightcontinuous version of xi

for j=1:N_discr
    y = y+delta;
    fun=@(zeta) 1/(y-zeta) * ( c(i,n,S_0,zeta, call_data, strikes_data,  right_endpoints_support) ...
                               - ( c( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, S_0, zeta, call_data, strikes_data,  right_endpoints_support) ...
                                   - (y-zeta) * eval_K( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, y, K, S_0, M_max, delta ) ) ) ;
    xi(j) = fminbnd(fun,0,y);

% take rightmost optimizer

xi_tmp=xi(j);
xi_new = xi(j);


for x=xi_tmp:delta:0.999*y;
    if( fun(xi_tmp) > fun( x ) - eps) 
    	xi_new = x;
    end
end    

xi(j) = xi_new;

end

end

==> matlab_code/define_smiles.m <==
function impl_vol = define_smiles( i, strike  )


impl_vol=0;
fun=@(k)(((k-75)^2/(175^2*7))^(1.5) + 0.15) + 0.01 * sin (pi * 2 * strike/200);

if (i==1)
    fun=@(k)(((k-75)^2/(175^2*7))^(1.5) + 0.15) + 0.01 * sin (pi * 2 * strike/200);
    if(strike>200)
        impl_vol= fun(200)+ 0.1 * log(1+(strike-200)/200);
    else
        impl_vol = fun(strike);
    end    
end

if (i==2)
    fun=@(k) fun(k)+ 0.01 - 0.01 * cos (pi * 1.5 * strike/200)  ;
    if(strike>200)
        impl_vol= fun(200) +  0.1 * log(1+(strike-200)/200);
    else
        impl_vol = fun(strike);
    end    
end

if (i==3)
    fun=@(k)fun(k)+ 0.01 - 0.01 * cos (pi * 1.5 * strike/200) ...
                    + 0.005 - 0.005 * cos (pi * 1 * k/200) *cos( pi * 3 * k/200 );
    if(strike>200)
        impl_vol= fun(200) + 0.1 * log(1+(strike-200)/200);
    else
        impl_vol = fun(strike);
    end
end

if (i==4)
    fun=@(k)fun(k)+ 0.01 - 0.01 * cos (pi * 1.5 * strike/200) ...
                    + 0.005 - 0.005 * cos (pi * 1 * k/200) *cos( pi * 3 * k/200 ) ...
                    + 0.01 - 0.01 * cos (pi * 2 * k/200)  ;
    if(strike>200)
        impl_vol= fun(200) +  0.1 * log(1+(strike-200)/200);
    else
        impl_vol = fun(strike);
    end
end




end



==> matlab_code/duality_linear_programming.m <==

%{
y = 105;

S_0 = 100;
a_1 = 110;
a_2 = 80;
b_1 = 110;
b_2 = 100;
b_3 = 60;

c_1 = 110;
c_2 = 70;
c_3 = 60;

p(1) = (S_0 - a_2)/(a_1 - a_2);
p(2) = 1 - p(1);
p(3) = p(1);
p(4) = p(2) * (a_2 - b_3)/(b_2 - b_3);
p(5) = p(2) * (b_2 - a_2)/(b_2 - b_3);

%{ 
x(1) =  lambda_1(110)
x(2) =  lambda_1(80)
x(3) =  lambda_2(110)
x(4) =  lambda_2(100)
x(5) =  lambda_2(60)
x(6) =  phi_0
x(7) =  phi_1(110)
x(8) =  phi_1(80;0)
x(9) =  phi_1(80;1)
x(10) = psi_1
x(11) = psi_2
%}

A = zeros(5,11);
A(1,:) = [ 1, 0, 1, 0, 0, a_1-S_0, b_1-a_1, 0, 0, y-a_1, y-b_1 ];       % case 100 -> 110 -> 110
A(2,:) = [ 0, 1, 0, 1, 0, a_2-S_0, 0, b_2-a_2, 0, 0, 0 ];               % case 100 -> 80 -> 100, max_1 < y
A(3,:) = [ 0, 1, 0, 1, 0, a_2-S_0, 0, 0, b_2-a_2, y-a_2, y-b_2 ];       % case 100 -> 80 -> 100, max_1 > y
A(4,:) = [ 0, 1, 0, 0, 1, a_2-S_0, 0, b_3-a_2, 0, 0, 0 ];               % case 100 -> 80 -> 60,  max_1 < y
A(5,:) = [ 0, 1, 0, 0, 1, a_2-S_0, 0, 0, b_3-a_2, y-a_2, y-b_3];        % case 100 -> 80 -> 60,  max_1 > y

A = -A;

b = zeros(5,1);
b(5) = b_3-c_2; 

b = -b;

f = zeros(11,1);
f(1:5) = [p(1), p(2), p(3), p(4), p(5)];

[x,fval,exitflag,output,lambda] = linprog(f,A,b)

p_payoff = (S_0 - a_2)/(y-a_2) * (a_1 - y)/(a_1-a_2) * (b_2 - a_2)/(b_2-b_3) * (b_3 - c_2)  % P_{S_0}[T_y < T_80] * P_y[ T_80 < Y_110 ] * 1/2 * (-10)

x_lin=linsolve(A,b)

%}


%%%%%%%%%%%% adding constraints for pathwise super replication %%%%%%%%%%%%

y = 105;

S_0 = 100;
a_1 = 110;
a_2 = 80;
b_1 = 110;
b_2 = 100;
b_3 = 60;

c_1 = 110;
c_2 = 70;
c_3 = 60;

p(1) = (S_0 - a_2)/(a_1 - a_2);
p(2) = 1 - p(1);
p(3) = p(1);
p(4) = p(2) * (a_2 - b_3)/(b_2 - b_3);
p(5) = p(2) * (b_2 - a_2)/(b_2 - b_3);


%{ 
x(1) =  lambda_1(110)
x(2) =  lambda_1(80)
x(3) =  lambda_2(110)
x(4) =  lambda_2(100)
x(5) =  lambda_2(60)
x(6) =  phi_0           (dynamic trading strategy at time 1)
x(7) =  phi_1(110)      (dynamic trading strategy at time 1)
x(8) =  phi_1(80;0)     (dynamic trading strategy at time 1 and when max_1>y)
x(9) =  phi_1(80;1)     (dynamic trading strategy at time 1 and when max_1>y)
x(10) = psi_1           (# forwards in M_1 in case max_1>y)
x(11) = psi_2           (# forwards in M_2 in case max_1>y)
                        (# forwards in M_2 in case max_1<y, max_2>y does NOT enter the superhedging)
%}


% superhedging constraints
A = zeros(4,11);
A(1,:) = [ 1, 0, 0, 1, 0, a_1-S_0, b_2-a_1, 0, 0, y-a_1, y-b_2 ];       % case 100 -> 110 -> 100
A(2,:) = [ 1, 0, 0, 0, 1, a_1-S_0, b_3-a_1, 0, 0, y-a_1, y-b_3 ];       % case 100 -> 110 -> 60
A(3,:) = [ 0, 1, 1, 0, 0, a_2-S_0, 0, b_1-a_2, 0, 0, 0 ];               % case 100 -> 80  -> 110, max_1 < y
A(4,:) = [ 0, 1, 1, 0, 0, a_2-S_0, 0, 0, b_1-a_2, y-a_2, y-b_1 ];       % case 100 -> 80  -> 110, max_1 > y

A = -A;

b = zeros(4,1); 
b(2) = b_3 - c_2;

b = -b;

% equality constraints --> perfect hedge in worst-case model!
Aeq = zeros(5,11);
Aeq(1,:) = [ 1, 0, 1, 0, 0, a_1-S_0, b_1-a_1, 0, 0, y-a_1, y-b_1 ];       % case 100 -> 110 -> 110
Aeq(2,:) = [ 0, 1, 0, 1, 0, a_2-S_0, 0, b_2-a_2, 0, 0, 0 ];               % case 100 -> 80 -> 100, max_1 < y
Aeq(3,:) = [ 0, 1, 0, 1, 0, a_2-S_0, 0, 0, b_2-a_2, y-a_2, y-b_2 ];       % case 100 -> 80 -> 100, max_1 > y
Aeq(4,:) = [ 0, 1, 0, 0, 1, a_2-S_0, 0, b_3-a_2, 0, 0, 0 ];               % case 100 -> 80 -> 60,  max_1 < y
Aeq(5,:) = [ 0, 1, 0, 0, 1, a_2-S_0, 0, 0, b_3-a_2, y-a_2, y-b_3];        % case 100 -> 80 -> 60,  max_1 > y

beq = zeros(5,1); 
beq(5) = b_3-c_2; 


% switch off instrument(s)
lb = -ones(11,1)*inf;
ub = ones(11,1)*inf;

%{
%%%%% no lambda_1 %%%%%%%%%%%%%%%%%%%%%
% static positions
lb(1) = 0;
ub(1) = 0;
lb(2) = 0;
ub(2) = 0;

%lb(5) = 0;
%ub(5) = 0;
%lb(4) = 0;
%ub(4) = 0;

% trading
lb(7) = 0;
ub(7) = 0;
lb(8) = 0;
ub(8) = 0; 

% forwards
lb(11) = 0;
ub(11) = 0;
%}

%%{
%%%%% no lambda_2 %%%%%%%%%%%%%%%%%%%%%
% static positions
%lb(1) = 0;
%ub(1) = 0;
lb(2) = 0;
ub(2) = 0;

lb(3) = 0;
ub(3) = 0;
lb(4) = 0;
ub(4) = 0;
lb(5) = 0;
ub(5) = 0;

% trading
lb(6) = 0;
ub(6) = 0;
lb(7) = 0;
ub(7) = 0;
lb(8) = 0;
ub(8) = 0; 

% forwards
lb(11) = 0;
ub(11) = 0;
%}

f = zeros(11,1);
f(1:5) = [p(1), p(2), p(3), p(4), p(5)];

[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq,lb,ub);
x
fval

p_payoff = (S_0 - a_2)/(y-a_2) * (a_1 - y)/(a_1-a_2) * (b_2 - a_2)/(b_2-b_3) * (b_3 - c_2);  % P_{S_0}[T_y < T_80] * P_y[ T_80 < Y_110 ] * 1/2 * (-10)



















==> matlab_code/duality_linear_programming_2.m <==

clear

y = 105;

S_0 = 100;

a_1 = 110;
a_2 = 80;

b_1 = 110;
b_2 = 100;
b_3 = 70;
b_4 = 60;

c_1 = 110;
c_2 = 100;
c_3 = 80;
c_4 = 70;
c_5 = 60;

p(1) = (S_0 - a_2)/(a_1 - a_2);
p(2) = 1 - p(1);
p(3) = p(1);
p(4) = p(2) * (a_2 - b_4)/(b_2 - b_4);
p(5) = p(2) * (b_2 - a_2)/(b_2 - b_4);


%{ 
x(1) =  lambda_1(110)
x(2) =  lambda_1(80)
x(3) =  lambda_2(110)
x(4) =  lambda_2(100)
x(5) =  lambda_2(80)
x(6) =  lambda_2(60)
x(7) =  phi_0           (dynamic trading strategy at time 1)
x(8) =  phi_1(110)      (dynamic trading strategy at time 1)
x(9) =  phi_1(80;0)     (dynamic trading strategy at time 1 and when max_1>y)
x(10) = phi_1(80;1)     (dynamic trading strategy at time 1 and when max_1>y)
x(11) = psi_1           (# forwards in M_1 in case max_1>y)
x(12) = psi_2           (# forwards in M_2 in case max_1>y)
                        (# forwards in M_2 in case max_1<y, max_2>y does NOT enter the superhedging)
%}


% superhedging constraints
%A = zeros(6,12);
A(1,:) = [ 1, 0, 0, 1, 0, 0, a_1-S_0, b_2-a_1, 0, 0, y-a_1, y-b_2 ];       % case 100 -> 110 -> 100
A(2,:) = [ 1, 0, 0, 0, 0, 1, a_1-S_0, b_4-a_1, 0, 0, y-a_1, y-b_4 ];       % case 100 -> 110 -> 60
A(3,:) = [ 0, 1, 1, 0, 0, 0, a_2-S_0, 0, b_1-a_2, 0, 0, 0 ];               % case 100 -> 80  -> 110, max_1 < y
A(4,:) = [ 0, 1, 1, 0, 0, 0, a_2-S_0, 0, 0, b_1-a_2, y-a_2, y-b_1 ];       % case 100 -> 80  -> 110, max_1 > y
A(5,:) = [ 0, 1, 0, 0, 1, 0, a_2-S_0, 0, b_3-a_2, 0, 0, 0];              % case 100 -> 80 -> 80,  max_1 < y
A(6,:) = [ 0, 1, 0, 0, 1, 0, a_2-S_0, 0, 0, b_3-a_2, y-a_2, y-b_3];      % case 100 -> 80 -> 80,  max_1 > y


A = -A;

b = zeros(length(A(:,1)),1); 
b(2) = b_4 - c_4;

b = -b;

% equality constraints --> perfect hedge in worst-case model!
%Aeq = zeros(7,12);
Aeq(1,:) = [ 1, 0, 1, 0, 0, 0, a_1-S_0, b_1-a_1, 0, 0, y-a_1, y-b_1 ];     % case 100 -> 110 -> 110
Aeq(2,:) = [ 0, 1, 0, 1, 0, 0, a_2-S_0, 0, b_2-a_2, 0, 0, 0 ];             % case 100 -> 80 -> 100, max_1 < y
Aeq(3,:) = [ 0, 1, 0, 1, 0, 0, a_2-S_0, 0, 0, b_2-a_2, y-a_2, y-b_2 ];     % case 100 -> 80 -> 100, max_1 > y
Aeq(4,:) = [ 0, 1, 0, 0, 0, 1, a_2-S_0, 0, b_4-a_2, 0, 0, 0 ];             % case 100 -> 80 -> 60,  max_1 < y
Aeq(5,:) = [ 0, 1, 0, 0, 0, 1, a_2-S_0, 0, 0, b_4-a_2, y-a_2, y-b_4 ];     % case 100 -> 80 -> 60,  max_1 > y
%Aeq(6,:) = [ 0, 1, 0, 0, 1, 0, a_2-S_0, 0, b_3-a_2, 0, 0, 0 ];             % case 100 -> 80 -> 80,  max_1 < y
%Aeq(7,:) = [ 0, 1, 0, 0, 1, 0, a_2-S_0, 0, 0, b_3-a_2, y-a_2, y-b_3 ];     % case 100 -> 80 -> 80,  max_1 > y

beq = zeros(length(Aeq(:,1)),1); 
beq(5) = b_4-c_4; 


%%%%% equality constraint %%%%
% switch off instrument(s)
%{
lb = -ones(12,1)*inf;
ub = ones(12,1)*inf;

% static positions
lb(1) = 0;
ub(1) = 0;
lb(2) = 0;
ub(2) = 0;

lb(3) = 0;
ub(3) = 0;
lb(4) = 0;
ub(4) = 0;
lb(5) = 0;
ub(5) = 0;
lb(6) = 0;
ub(6) = 0;

% trading
lb(7) = 0;
ub(7) = 0;
lb(8) = 0;
ub(8) = 0; 
lb(9) = 0;
ub(9) = 0;
lb(10) = 0;
ub(10) = 0;

% forwards
lb(11) = 0;
ub(11) = 0;
lb(12) = 0;
ub(12) = 0;
%}
 


%%%%% superhedging constraint %%%%
% switch off instrument(s)

%%{
lb = -ones(12,1)*inf;
ub = ones(12,1)*inf;

% static positions
lb(1) = 0;
ub(1) = 0;
%lb(2) = 0;
%ub(2) = 0;

%lb(3) = 0;
%ub(3) = 0;
%lb(4) = 0;
%ub(4) = 0;
lb(5) = 0;
ub(5) = 0;
%lb(6) = 0;
%ub(6) = 0;

% trading
lb(7) = 0;
ub(7) = 0;
%lb(8) = 0;
%ub(8) = 0; 
lb(9) = 0;
ub(9) = 0;
%lb(10) = 0;
%ub(10) = 0;

% forwards
%lb(11) = 0;
%ub(11) = 0;
lb(12) = 0;
ub(12) = 0;
%}
 
 

f = zeros(12,1);
f(1:6) = [p(1), p(2), p(3), p(4), 0, p(5)];

[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq,lb,ub);
x
fval

p_payoff = (S_0 - a_2)/(y-a_2) * (a_1 - y)/(a_1-a_2) * (b_2 - a_2)/(b_2-b_4) * (b_4 - c_4);  % P_{S_0}[T_y < T_80] * P_y[ T_80 < Y_110 ] * 1/2 * (-10)








==> matlab_code/duality_linear_programming_3.m <==

clear

y = 105;

S_0 = 100;

S(1)=110;
S(2)=100;
S(3)=80;
S(4)=70;
S(5)=60;

strike=S;

n=length(S);

row=0;

for i=1:n
    for j=1:n
        for k=1:n
            ind = ind_max(S(i), S(j), S(k), y);
            for l=1:ind
                % static position in C_1
                L(row + l, 1) =  max(S(i)-strike(1),0); 
                L(row + l, 2) =  max(S(i)-strike(2),0); 
                L(row + l, 3) =  max(S(i)-strike(3),0);  
                L(row + l, 4) =  max(S(i)-strike(4),0); 
                L(row + l, 5) =  max(S(i)-strike(5),0); 
                
                % static position in C_2
                L(row + l, 6) =  max(S(j)-strike(1),0); 
                L(row + l, 7) =  max(S(j)-strike(2),0); 
                L(row + l, 8) =  max(S(j)-strike(3),0); 
                L(row + l, 9) =  max(S(j)-strike(4),0); 
                L(row + l, 10) = max(S(j)-strike(5),0); 
                
                % static position in C_3
                L(row + l, 11) = max(S(k)-strike(1),0); 
                L(row + l, 12) = max(S(k)-strike(2),0); 
                L(row + l, 13) = max(S(k)-strike(3),0); 
                L(row + l, 14) = max(S(k)-strike(4),0); 
                L(row + l, 15) = max(S(k)-strike(5),0);
                
                % forwards
                Psi(row + l, 1) = (l==1) * (y-S(i));
                Psi(row + l, 2) = (l==1) * (y-S(j));
                Psi(row + l, 3) = (l==1) * (y-S(k));
                
                Psi(row + l, 4) = (l==2) * (y-S(j));
                Psi(row + l, 5) = (l==2) * (y-S(k));
                
                Psi(row + l, 6) = (l==3) * (y-S(k));
                
                % restriction to 'Markovian trading strategies' + information if y hit 
                Phi_0(row + l, 1) = (S(i)-S_0);
                Phi_0(row + l, 2) = (S(j)-S_0);
                Phi_0(row + l, 3) = (S(k)-S_0);
                
                Phi_1(row + l, i)   = (S(j)-S(i)) * (l==1);
                Phi_1(row + l, n+i) = (S(j)-S(i)) * (l>1);
                
                
                Phi_2(row + l, j)     = (S(k)-S(j)) * (l<2);
                Phi_2(row + l, n+j)   = (S(k)-S(j)) * (l==2);
                Phi_2(row + l, 2*n+j) = (S(k)-S(j)) * (l>2);
                
                b(row+l,1) = (l<4);
            end
            row = row + ind;
        end
    end
end



A = [L, Psi, Phi_0, Phi_1, Phi_2];

A=-A;
b=-b;


Psieq   = zeros(8,length(Psi(1,:))); 
Phi_0eq = zeros(8,length(Phi_0(1,:))); 
Phi_1eq = zeros(8,length(Phi_1(1,:))); 
Phi_2eq = zeros(8,length(Phi_2(1,:))); 

%equality constraints
% 110 -> 110 -> 110
Leq(1,:)     = [max(S(1)-strike,0), max(S(1)-strike,0), max(S(1)-strike,0) ];
Psieq(1,1:3) = [y-S(1), y-S(1), y-S(1)];
Phi_0eq(1,1) = S(1)-S_0;
Phi_1eq(1,1) = S(1)-S(1);
Phi_2eq(1,1) = S(1)-S(1);
beq(1)       = 1; 

%equality constraints
% 80 -> 100 -> 110, max_1<y
Leq(2,:)     = [max(S(3)-strike,0), max(S(2)-strike,0), max(S(1)-strike,0) ];
Psieq(2,6)   = [y-S(1)];
Phi_0eq(2,1) = S(3)-S_0;
Phi_1eq(2,n+3) = S(2)-S(3);
Phi_2eq(2,2*n+2) = S(1)-S(2); 
beq(2)       = 1; 

%equality constraints
% 80 -> 100 -> 110, max_1>y 
Leq(3,:)     = [max(S(3)-strike,0), max(S(2)-strike,0), max(S(1)-strike,0) ];
Psieq(3,1:3) = [y-S(3), y-S(2), y-S(1)];
Phi_0eq(3,1) = S(3)-S_0;
Phi_1eq(3,3) = S(2)-S(3);
Phi_2eq(3,2) = S(1)-S(2);
beq(3)       = 1; 

%equality constraints
% 80 -> 60 -> 60, max_1<y
Leq(4,:)     = [max(S(3)-strike,0), max(S(5)-strike,0), max(S(5)-strike,0) ];
%Psieq(4,:)   =
Phi_0eq(4,1) = S(3)-S_0;
Phi_1eq(4,n+3) = S(5)-S(3);
Phi_2eq(4,2*n+5) = S(5)-S(5);
beq(4)       = 0; 

%equality constraints
% 80 -> 60 -> 60, max_1>y
Leq(5,:)     = [max(S(3)-strike,0), max(S(5)-strike,0), max(S(5)-strike,0) ];
Psieq(5,1:3) = [y-S(3), y-S(5), y-S(5)];
Phi_0eq(5,1) = S(3)-S_0;
Phi_1eq(5,3) = S(5)-S(3);
Phi_2eq(5,5) = S(5)-S(5);
beq(5)       = 1; 

%equality constraints
% 80 -> 100 -> 70, max_1<y, max_3<y
Leq(6,:)     = [max(S(3)-strike,0), max(S(2)-strike,0), max(S(4)-strike,0) ];
%Psieq(6,:)   =
Phi_0eq(6,1) = S(3)-S_0;
Phi_1eq(6,n+3) = S(2)-S(3);
Phi_2eq(6,2*n+2) = S(4)-S(2);
beq(6)       = 0; 

%equality constraints
% 80 -> 100 -> 70, max_1<y, max_3>y
Leq(7,:)     = [max(S(3)-strike,0), max(S(2)-strike,0), max(S(4)-strike,0) ];
Psieq(7,6)   = y-S(4);
Phi_0eq(7,1) = S(3)-S_0;
Phi_1eq(7,n+3) = S(2)-S(3);
Phi_2eq(7,2*n+2) = S(4)-S(2);
beq(7)       = 1; 

%equality constraints
% 80 -> 100 -> 70, max_1>y
Leq(8,:)     = [max(S(3)-strike,0), max(S(2)-strike,0), max(S(4)-strike,0) ];
Psieq(8,1:3) = [y-S(3), y-S(2), y-S(4)];
Phi_0eq(8,1) = S(3)-S_0;
Phi_1eq(8,3) = S(2)-S(3);
Phi_2eq(8,2) = S(4)-S(2);
beq(8)       = 1;  

%%{
Leq(end+1,:)=0;
Leq(end,2)=-1;
Leq(end,7)=-1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

%%{
Leq(end+1,:)=0;
Leq(end,3)=1;
Leq(end,9)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

%%{
Leq(end+1,:)=0;
Leq(end,14)=1;
Leq(end,2)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}


%{
Leq(end+1,:)=0;
Leq(end,2)=1;
Leq(end,3)=0.5;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}






% switch off instruments
%%{
% static positions 
% indices 1:15
lb_L = -ones(1,length(L(1,:)))*inf;
ub_L =  ones(1,length(L(1,:)))*inf;

lb_L(1)  = 0;
ub_L(1)  = 0; 
%lb_L(2)  = -0.1;%1/(y-S(1));%0;
%ub_L(2)  = -0.1;%1/(y-S(1));%0; 
%lb_L(3)  = 1/(y-S(3));%0;
%ub_L(3)  = 1/(y-S(3));%0; 

lb_L(4)  = 0;
ub_L(4)  = 0;
lb_L(5)  = 0;
ub_L(5)  = 0;

lb_L(6)  = 0;
ub_L(6)  = 0; 
%lb_L(7)  = 1/(y-S(2));%0;
%ub_L(7)  = 1/(y-S(2));%0; 
 
lb_L(8)  = 0;
ub_L(8)  = 0; 
%lb_L(9)  = 1/(y-S(2));%0;
%ub_L(9)  = 1/(y-S(2));%0;
  
lb_L(10)  = 0;
ub_L(10)  = 0; 

lb_L(11) = 0;
ub_L(11) = 0; 
lb_L(12) = 0;
ub_L(12) = 0; 
lb_L(13) = 0;
ub_L(13) = 0; 
lb_L(14) = 1+1/(y-S(4));
ub_L(14) = 1+1/(y-S(4)); 
 
lb_L(15) = 0;
ub_L(15) = 0; 

%{
Leq(end+1,:)=0; 
Leq(end,2)=-1;
Leq(end,3)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=1/(y-S(4));
%}

% forwards
% indices 1:6
lb_Psi = -ones(1,length(Psi(1,:)))*inf;
ub_Psi =  ones(1,length(Psi(1,:)))*inf;
%{
%lb_Psi(1)   = 1/(y-S(2));
%ub_Psi(1)   = 1/(y-S(2));

lb_Psi(2:3) = 0;
ub_Psi(2:3) = 0;

%lb_Psi(4)   = 1/(y-S(2));
%ub_Psi(4)   = 1/(y-S(2));

lb_Psi(5)   = 0;
ub_Psi(5)   = 0;

%lb_Psi(6)   = 1/(y-S(4));
%ub_Psi(6)   = 1/(y-S(4));

%{
Leq(end+1,:)=0;
Leq(end,2)=0;
Leq(end,3)=0;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

 
%}

% trading, t=0
lb_Phi_0 = -ones(1,length(Phi_0(1,:)))*inf;
ub_Phi_0 =  ones(1,length(Phi_0(1,:)))*inf;
%{
%lb_Phi_0(1) = 0;
%ub_Phi_0(1) = 0;
lb_Phi_0(2:3) = 0;
ub_Phi_0(2:3) = 0;
%}

% trading, t=1
% 1:5  -> max_1>y
% 6:10 -> max_1<y
lb_Phi_1 = -ones(1,length(Phi_1(1,:)))*inf;
ub_Phi_1 =  ones(1,length(Phi_1(1,:)))*inf;
%{ 
lb_Phi_1(1) = 0;
ub_Phi_1(1) = 0;
lb_Phi_1(2) = 0;
ub_Phi_1(2) = 0;

lb_Phi_1(10) = 0;
ub_Phi_1(10) = 0;
lb_Phi_1(8) = 0;
ub_Phi_1(8) = 0;

lb_Phi_1(9) = 0;
ub_Phi_1(9) = 0;
%}

%{
Leq(end+1,:)=0; 
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_0eq(end,1)=1;
Phi_1eq(end+1,:)=0;
Phi_1eq(end,8)=1;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

% trading, t=2
% 1:5   -> max_1>y
% 6:10  -> max_1<y, max_2>y
% 11:15 -> max_2<y
lb_Phi_2 = -ones(1,length(Phi_2(1,:)))*inf;
ub_Phi_2 =  ones(1,length(Phi_2(1,:)))*inf;
%{
%lb_Phi_2(2) = -(1+1/(y-S(4)));
%ub_Phi_2(2) = -(1+1/(y-S(4))); 

lb_Phi_2(4) = 0;
ub_Phi_2(4) = 0; 
lb_Phi_2(5) = 0;
ub_Phi_2(5) = 0; 
lb_Phi_2(8) = 0;
ub_Phi_2(8) = 0; 
lb_Phi_2(9) = 0;
ub_Phi_2(9) = 0; 
lb_Phi_2(10) = 0;
ub_Phi_2(10) = 0;
lb_Phi_2(11) = 0;
ub_Phi_2(11) = 0; 
 
%lb_Phi_2(12) = -1;%+1/(y-S(4));
%ub_Phi_2(12) = -1;%+1/(y-S(4)); 

lb_Phi_2(15) = 0;
ub_Phi_2(15) = 0; 
%}
%%{
Leq(end+1,:)=0; 
Leq(end,14)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,2)=1;
beq(end+1)=0;
%}
%%{
Leq(end+1,:)=0; 
Leq(end,14)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,12)=1;
beq(end+1)=1/(y-S(4));
%}

lb = [lb_L, lb_Psi, lb_Phi_0, lb_Phi_1, lb_Phi_2]';
ub = [ub_L, ub_Psi, ub_Phi_0, ub_Phi_1, ub_Phi_2]';

%}

Aeq = [Leq, Psieq, Phi_0eq, Phi_1eq, Phi_2eq];

p = zeros(3,5);

p(1,1) = (S_0 - S(3))/(S(1) - S(3));              
p(1,3) = 1 - p(1);

p(2,1) = p(1,1);
p(2,2) = p(1,3) * (S(3) - S(5))/(S(2) - S(5));
p(2,5) = p(1,3) * (S(2) - S(3))/(S(2) - S(5));

p(3,1) = p(2,1) + p(2,2) * (S(2) - S(4))/(S(1) - S(4));
p(3,4) = p(2,2) * (S(1) - S(2))/(S(1) - S(4));
p(3,5) = p(2,5);

f = zeros(length(A(1,:)),1);

for i=1:3
    for j=1:length(strike)
        f((i-1)*length(strike)+j) = p(i,:) * max(S - strike(j),0)';
    end
end
 

[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq,lb,ub);
%[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq);
%[x,fval,exitflag,output,lambda] = linprog(f,A,b);
%x 
sp = x(1:15);
sp1 = x(1:5)
sp2 = x(6:10)
sp3 = x(11:15)

%d1 = f(3) - f(9)

%sp1(3)/(-sp1(2)-1/(y-S(4)))

%{
fwd1 = x(16:18)
0.02+0.1*1/(y-S(4))
1/(fwd1(1) - 0.02)
fwd2 = x(19:20)
fwd3 = x(21)
1/(y-S(4))
%}

%{
t0 = x(22)
t1 = x(25:34)
t2 = x(35:end)
%}

% price barrier
p_aux_instr = (S_0 - S(3))/(y-S(3)) * (S(1) - y)/(S(1)-S(3)) * (S(2) - S(3))/(S(2)-S(5)) * (S(5) - S(4));  % P_{S_0}[T_y < T_80] * P_y[ T_80 < Y_110 ] * 1/2 * (-10)
p_barrier  = f(14)/(y-S(4)) + p_aux_instr/(y-S(4));

duality_gap = fval - p_barrier 



==> matlab_code/duality_linear_programming_4.m <==

clear

y = 105;

S_0 = 100;

S(1)=120;
S(2)=110;
S(3)=100;
S(4)=80;
S(5)=70;
S(6)=60;
S(7)=50;

strike=S(2:6);

n=length(S);

row=0;

for i=1:n
    for j=1:n
        for k=1:n
            ind = ind_max(S(i), S(j), S(k), y);
            for l=1:ind
                % static position in C_1
                L(row + l, 1) =  max(S(i)-strike(1),0); 
                L(row + l, 2) =  max(S(i)-strike(2),0); 
                L(row + l, 3) =  max(S(i)-strike(3),0);  
                L(row + l, 4) =  max(S(i)-strike(4),0); 
                L(row + l, 5) =  max(S(i)-strike(5),0);     
                                 
                % static position in C_2
                L(row + l, 6) =  max(S(j)-strike(1),0); 
                L(row + l, 7) =  max(S(j)-strike(2),0); 
                L(row + l, 8) =  max(S(j)-strike(3),0); 
                L(row + l, 9) =  max(S(j)-strike(4),0); 
                L(row + l, 10) = max(S(j)-strike(5),0); 
                
                % static position in C_3
                L(row + l, 11) = max(S(k)-strike(1),0); 
                L(row + l, 12) = max(S(k)-strike(2),0); 
                L(row + l, 13) = max(S(k)-strike(3),0); 
                L(row + l, 14) = max(S(k)-strike(4),0); 
                L(row + l, 15) = max(S(k)-strike(5),0);
                
                % forwards
                Psi(row + l, 1) = (l==1) * (y-S(i));
                Psi(row + l, 2) = (l==1) * (y-S(j));
                Psi(row + l, 3) = (l==1) * (y-S(k));
                
                Psi(row + l, 4) = (l==2) * (y-S(j));
                Psi(row + l, 5) = (l==2) * (y-S(k));
                
                Psi(row + l, 6) = (l==3) * (y-S(k));
                
                % restriction to 'Markovian trading strategies' + information if y hit 
                Phi_0(row + l, 1) = (S(i)-S_0);
                Phi_0(row + l, 2) = (S(j)-S_0);
                Phi_0(row + l, 3) = (S(k)-S_0);
                
                Phi_1(row + l, i)   = (S(j)-S(i)) * (l==1);
                Phi_1(row + l, n+i) = (S(j)-S(i)) * (l>1);
                
                
                Phi_2(row + l, j)     = (S(k)-S(j)) * (l<2);
                Phi_2(row + l, n+j)   = (S(k)-S(j)) * (l==2);
                Phi_2(row + l, 2*n+j) = (S(k)-S(j)) * (l>2);
                
                b(row+l,1) = (l<4);
            end
            row = row + ind;
        end
    end
end



A = [L, Psi, Phi_0, Phi_1, Phi_2];

A=-A;
b=-b;

n=length(strike);

Psieq   = zeros(8,length(Psi(1,:))); 
Phi_0eq = zeros(8,length(Phi_0(1,:))); 
Phi_1eq = zeros(8,length(Phi_1(1,:))); 
Phi_2eq = zeros(8,length(Phi_2(1,:))); 

%equality constraints
% 110 -> 110 -> 110
Leq(1,:)     = [max(S(2)-strike,0), max(S(2)-strike,0), max(S(2)-strike,0) ];
Psieq(1,1:3) = [y-S(2), y-S(2), y-S(2)];
Phi_0eq(1,1) = S(2)-S_0;
Phi_1eq(1,1) = S(2)-S(2);
Phi_2eq(1,1) = S(2)-S(2);
beq(1)       = 1; 

%equality constraints
% 80 -> 100 -> 110, max_1<y
Leq(2,:)     = [max(S(4)-strike,0), max(S(3)-strike,0), max(S(2)-strike,0) ];
Psieq(2,6)   = [y-S(2)];
Phi_0eq(2,1) = S(4)-S_0;
Phi_1eq(2,n+3) = S(3)-S(4);
Phi_2eq(2,2*n+2) = S(2)-S(3); 
beq(2)       = 1; 

%equality constraints
% 80 -> 100 -> 110, max_1>y 
Leq(3,:)     = [max(S(4)-strike,0), max(S(3)-strike,0), max(S(2)-strike,0) ];
Psieq(3,1:3) = [y-S(4), y-S(3), y-S(2)];
Phi_0eq(3,1) = S(4)-S_0;
Phi_1eq(3,3) = S(3)-S(4);
Phi_2eq(3,2) = S(2)-S(3);
beq(3)       = 1; 

%equality constraints
% 80 -> 60 -> 60, max_1<y
Leq(4,:)     = [max(S(4)-strike,0), max(S(6)-strike,0), max(S(6)-strike,0) ];
%Psieq(4,:)   =
Phi_0eq(4,1) = S(4)-S_0;
Phi_1eq(4,n+3) = S(6)-S(4);
Phi_2eq(4,2*n+5) = S(6)-S(6);
beq(4)       = 0; 

%equality constraints
% 80 -> 60 -> 60, max_1>y
Leq(5,:)     = [max(S(4)-strike,0), max(S(6)-strike,0), max(S(6)-strike,0) ];
Psieq(5,1:3) = [y-S(4), y-S(6), y-S(6)];
Phi_0eq(5,1) = S(4)-S_0;
Phi_1eq(5,3) = S(6)-S(4);
Phi_2eq(5,5) = S(6)-S(6);
beq(5)       = 1; 

%equality constraints
% 80 -> 100 -> 70, max_1<y, max_3<y
Leq(6,:)     = [max(S(4)-strike,0), max(S(3)-strike,0), max(S(5)-strike,0) ];
%Psieq(6,:)   =
Phi_0eq(6,1) = S(4)-S_0;
Phi_1eq(6,n+3) = S(3)-S(4);
Phi_2eq(6,2*n+2) = S(5)-S(3);
beq(6)       = 0; 

%equality constraints
% 80 -> 100 -> 70, max_1<y, max_3>y
Leq(7,:)     = [max(S(4)-strike,0), max(S(3)-strike,0), max(S(5)-strike,0) ];
Psieq(7,6)   = y-S(5);
Phi_0eq(7,1) = S(4)-S_0;
Phi_1eq(7,n+3) = S(3)-S(4);
Phi_2eq(7,2*n+2) = S(5)-S(3);
beq(7)       = 1; 

%equality constraints
% 80 -> 100 -> 70, max_1>y
Leq(8,:)     = [max(S(4)-strike,0), max(S(3)-strike,0), max(S(5)-strike,0) ];
Psieq(8,1:3) = [y-S(4), y-S(3), y-S(5)];
Phi_0eq(8,1) = S(4)-S_0;
Phi_1eq(8,3) = S(3)-S(4);
Phi_2eq(8,2) = S(5)-S(3);
beq(8)       = 1;  

 


n=length(S);


%%{
Leq(end+1,:)=0;
Leq(end,2)=1;
Leq(end,7)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

%{
Leq(end+1,:)=0;
Leq(end,3)=1;
Leq(end,9)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

%%{
Leq(end+1,:)=0;
Leq(end,14)=1;
Leq(end,2)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

%{
Leq(end+1,:)=0; 
Leq(end,14)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,2)=1;
beq(end+1)=0;
%}

%{
Leq(end+1,:)=0; 
Leq(end,14)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,12)=1;
beq(end+1)=1/(y-S(4));
%}


%{
Leq(end+1,:)=0;
Leq(end,2)=1;
Leq(end,3)=0.5;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}






% switch off instruments
%%{
% static positions 
% indices 1:15
lb_L = -ones(1,length(L(1,:)))*inf;
ub_L =  ones(1,length(L(1,:)))*inf;

lb_L(1)  = 0;
ub_L(1)  = 0; 
%lb_L(2)  = -0.1;%1/(y-S(1));%0;
%ub_L(2)  = -0.1;%1/(y-S(1));%0; 
%lb_L(3)  = 1/(y-S(3));%0;
%ub_L(3)  = 1/(y-S(3));%0; 

lb_L(4)  = 0;
ub_L(4)  = 0;
lb_L(5)  = 0;
ub_L(5)  = 0;

lb_L(6)  = 0;
ub_L(6)  = 0; 
%lb_L(7)  = 1/(y-S(2));%0;
%ub_L(7)  = 1/(y-S(2));%0; 
 
lb_L(8)  = 0;
ub_L(8)  = 0; 
%lb_L(9)  = 1/(y-S(2));%0;
%ub_L(9)  = 1/(y-S(2));%0;
  
%lb_L(10)  = 0;
%ub_L(10)  = 0; 

lb_L(11) = 0;
ub_L(11) = 0; 
lb_L(12) = 0;
ub_L(12) = 0; 
lb_L(13) = 0;
ub_L(13) = 0; 
%lb_L(14) = 1+1/(y-S(4));
%ub_L(14) = 1+1/(y-S(4)); 
 
lb_L(15) = 0;
ub_L(15) = 0; 

%{
Leq(end+1,:)=0; 
Leq(end,2)=-1;
Leq(end,3)=1;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=1/(y-S(4));
%}

% forwards
% indices 1:6
lb_Psi = -ones(1,length(Psi(1,:)))*inf;
ub_Psi =  ones(1,length(Psi(1,:)))*inf;
%%{
%lb_Psi(1)   = 1/(y-S(2));
%ub_Psi(1)   = 1/(y-S(2));

lb_Psi(2:3) = 0;
ub_Psi(2:3) = 0;

%lb_Psi(4)   = 1/(y-S(2));
%ub_Psi(4)   = 1/(y-S(2));

lb_Psi(5)   = 0;
ub_Psi(5)   = 0;

%lb_Psi(6)   = 1/(y-S(4));
%ub_Psi(6)   = 1/(y-S(4));

%{
Leq(end+1,:)=0;
Leq(end,2)=0;
Leq(end,3)=0;
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_1eq(end+1,:)=0;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

 
%}

% trading, t=0
lb_Phi_0 = -ones(1,length(Phi_0(1,:)))*inf;
ub_Phi_0 =  ones(1,length(Phi_0(1,:)))*inf;
%%{
lb_Phi_0(1) = 0;
ub_Phi_0(1) = 0;
lb_Phi_0(2:3) = 0;
ub_Phi_0(2:3) = 0;
%}

% trading, t=1
% 1:5  -> max_1>y
% 6:10 -> max_1<y
lb_Phi_1 = -ones(1,length(Phi_1(1,:)))*inf;
ub_Phi_1 =  ones(1,length(Phi_1(1,:)))*inf;
%{ 
lb_Phi_1(1) = 0;
ub_Phi_1(1) = 0;
lb_Phi_1(2) = 0;
ub_Phi_1(2) = 0;

lb_Phi_1(10) = 0;
ub_Phi_1(10) = 0;
lb_Phi_1(8) = 0;
ub_Phi_1(8) = 0;

lb_Phi_1(9) = 0;
ub_Phi_1(9) = 0;
%}

%{
Leq(end+1,:)=0; 
Psieq(end+1,:)=0;
Phi_0eq(end+1,:)=0;
Phi_0eq(end,1)=1;
Phi_1eq(end+1,:)=0;
Phi_1eq(end,8)=1;
Phi_2eq(end+1,:)=0;
beq(end+1)=0;
%}

% trading, t=2
% 1:5   -> max_1>y
% 6:10  -> max_1<y, max_2>y
% 11:15 -> max_2<y
lb_Phi_2 = -ones(1,length(Phi_2(1,:)))*inf;
ub_Phi_2 =  ones(1,length(Phi_2(1,:)))*inf;
%{
%lb_Phi_2(2) = -(1+1/(y-S(4)));
%ub_Phi_2(2) = -(1+1/(y-S(4))); 

lb_Phi_2(4) = 0;
ub_Phi_2(4) = 0; 
lb_Phi_2(5) = 0;
ub_Phi_2(5) = 0; 
lb_Phi_2(8) = 0;
ub_Phi_2(8) = 0; 
lb_Phi_2(9) = 0;
ub_Phi_2(9) = 0; 
lb_Phi_2(10) = 0;
ub_Phi_2(10) = 0;
lb_Phi_2(11) = 0;
ub_Phi_2(11) = 0; 
 
%lb_Phi_2(12) = -1;%+1/(y-S(4));
%ub_Phi_2(12) = -1;%+1/(y-S(4)); 

lb_Phi_2(15) = 0;
ub_Phi_2(15) = 0; 
%}


lb = [lb_L, lb_Psi, lb_Phi_0, lb_Phi_1, lb_Phi_2]';
ub = [ub_L, ub_Psi, ub_Phi_0, ub_Phi_1, ub_Phi_2]';

%}

Aeq = [Leq, Psieq, Phi_0eq, Phi_1eq, Phi_2eq];

p = zeros(3,7);

p(1,2) = (S_0 - S(4))/(S(2) - S(4));              
p(1,4) = 1 - p(1,2);

p(2,2) = p(1,2);
p(2,3) = p(1,4) * (S(4) - S(6))/(S(3) - S(6));
p(2,6) = p(1,4) * (S(3) - S(4))/(S(3) - S(6));

p(3,2) = p(2,2) + p(2,3) * (S(3) - S(5))/(S(2) - S(5));
p(3,5) = p(2,3) * (S(2) - S(3))/(S(2) - S(5));
p(3,6) = p(2,6);

f = zeros(length(A(1,:)),1);

%%{
for i=1:3
    for j=1:length(strike)
        f((i-1)*length(strike)+j) = p(i,2:6) * max(S(2:6) - strike(j),0)';
    end
end
%} 

[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq,lb,ub);
%[x,fval,exitflag,output,lambda] = linprog(f,A,b,Aeq,beq);
%[x,fval,exitflag,output,lambda] = linprog(f,A,b);
%x 
sp = x(1:15);
sp1 = x(1:5)
sp2 = x(6:10)
sp3 = x(11:15)

%d1 = f(3) - f(9)

%sp1(3)/(-sp1(2)-1/(y-S(4)))

%%{
fwd1 = x(16:18)
0.02+0.1*1/(y-S(4))
1/(fwd1(1) - 0.02)
fwd2 = x(19:20)
fwd3 = x(21)
1/(y-S(5))
%}

%%{
t0 = x(22)
t1 = x(25:34)
t2 = x(35:end)
%}

% price barrier
p_aux_instr = (S_0 - S(4))/(y-S(4)) * (S(2) - y)/(S(2)-S(4)) * (S(3) - S(4))/(S(3)-S(6)) * (S(6) - S(5));  % P_{S_0}[T_y < T_80] * P_y[ T_80 < Y_110 ] * 1/2 * (-10)
p_barrier  = f(14)/(y-S(5)) + p_aux_instr/(y-S(5));

duality_gap = fval - p_barrier 

==> matlab_code/eval_K.m <==
function k_y = eval_K( i, n, y, K, M_0, M_max, delta )

% evaluate K^i_y by linear interpolation 
% set K^i_0=1 and cutoff at M_max, i.e. K^i_{M_max}=0

if (i==0)
    k_y = 0;
else
    if(i>n)
        k_y = 0; 
    else
        if (  y <= (M_0 + delta ) )
            w = (y-M_0) / delta ;
            k_y = K(i, 1) * w + (1-w) ;
        else
            if(y>=M_max)
                k_y = 0;
            else
                pos = floor ( (y-M_0) / delta );

                y_left = M_0 + pos*delta;
                y_right = M_0 + (pos+1)*delta;

                w = (y-y_left) / delta;

                k_y =  K(i, pos)*(1-w) + K(i, pos+1)*w;
            end
        end
    end
end

end

==> matlab_code/eval_xi.m <==
function xi = eval_xi( i, n, y, XI, M_0, M_max, delta )

% evaluate xi_i at point y by linear interpolation 
% set xi_i(0)=0 and cutoff at M_max, i.e. xi_i(M_max) = M_max

if (i==0)
    xi=-100000000;
else
    if(i>n)
        xi=y;
    else
        if ( y <= ( M_0 + delta ) )
            w = (y - M_0)/(delta);
            xi = XI(i, 1)*w ;
        else
            if(y>=M_max)
                xi = y;
            else
                pos = floor ( (y-M_0) / delta );

                y_left = M_0 + pos*delta;
                y_right = M_0 + (pos+1)*delta;

                w = (y-y_left) / delta;

                xi = XI(i, pos)*(1-w) + XI(i, pos+1)*w;
            end
        end
    end
end

end

==> matlab_code/example_BS.m <==
% parameters
delta = 0.05;
S_0 = 100;
n = 4;
M_max = 3*S_0;
stepsize = 0.25;
N_sample = 1000;
M_0 = S_0;
N_discr = round((M_max - M_0)/delta);
XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%% GBM barycentres and computed barycentres in BS example %%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

y=M_0+delta:delta:M_max;
x_pos=delta:delta:M_max;
y_pos = zeros(n,length(x_pos));
    
vol_min = 0.2;
vol_max = 0.3;
Volatility = zeros(n,1);
Volatility(1)=vol_min;
Volatility(n)=vol_max;
step = (vol_max - vol_min)/(n-1);
if (n>2)
	for j=2:(n-1)
    	Volatility(j) = Volatility(j-1) + step;   
    end
end

% compute true boundaries
for l=1:n
    for j=1:length(x_pos)
         y_pos(l,j)=barycentre( Volatility(l), S_0, x_pos(j), 1 );
    end
end

% plot computed boundaries 
h = figure;
plot(XI(1,:),y,'g:',XI(2,:),y,'b:',XI(3,:),y,'r:',XI(4,:),y,'m:')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)

% plot true boundaries 
hold on
plot(x_pos,y_pos(1,:),'g',x_pos,y_pos(2,:),'b',x_pos,y_pos(3,:),'r',x_pos,y_pos(4,:),'m',y,y,'k' )
leg=legend('computed \xi_1', 'computed \xi_2','computed \xi_3','computed \xi_4', 'true \xi_1', 'true \xi_2','true \xi_3','true \xi_4' );
set(leg,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'boundaries_in_BS_example','-dpdf','-r0')


==> matlab_code/example_given_boundaries.m <==

% parameters
delta = 0.01;
S_0 = 100;
n = 4;
M_max = 1.8*S_0;
stepsize = 0.25;
%N_sample = 1000;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% manually defined boundaries %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

y=M_0+delta:delta:M_max;
y_vals=y;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);
b_4=zeros(length(y),1);

%b_test_1 = zeros(length(y),1); % test call comoutation
%b_test_2 = zeros(length(y),1); % test call comoutation
%b_test_3 = zeros(length(y),1); % test call comoutation

for k=1:length(y)
    b_1(k) = boundary_1(y(k));
    b_2(k) = boundary_2(y(k));
    b_3(k) = boundary_3(y(k));
    b_4(k) = boundary_4(y(k));
    %b_test_1(k) = boundaries(1,y(k)); % test call comoutation
    %b_test_2(k) = boundaries(2,y(k)); % test call comoutation
    %b_test_3(k) = boundaries(3,y(k)); % test call comoutation
end

%%{
% plot defined boundaries  
y=M_0+delta:delta:M_max;
h = figure;
plot(b_1,y,'g', b_2,y,'b',b_3,y,'r',b_4,y,'m',y,y,'k')
xlabel('x')
ylabel('y')
title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('defined \xi_1','defined \xi_2','defined \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'defined_boundaries_boundary_example','-dpdf','-r5000')
%}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% compute calls corresponding to boundaries %%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

strike_step = 0.05;
strike_min = strike_step;
strike_max = M_max;
strikes = strike_min:strike_step:strike_max;
strikes_data = strikes;

tic
%stepsize=0.2;
N_sample=6000000;
%right_endpoints_support = [200 225 250];
right_endpoints_support = [180 180 180 180];
[call_data_4, sample] = compute_call_based_on_boundaries( n, strikes, S_0, stepsize, N_sample );
toc


% compute xi and K
%%{
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data_4, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data_4, strikes, right_endpoints_support ); 
end
toc
%}

% test call comoutation 
%{
tic
stepsize=0.2;
N_sample=50000;
right_endpoints_support = [200 225 250];
right_endpoints_support = [200 200 200];
[call_data_test,sample] = compute_call_based_on_boundaries_test( n, strikes, S_0, stepsize, N_sample, b_test_1, b_test_2, b_test_3, y_vals );
toc

hist(sample, 0:0.1:300)
mean(sample)
%}

%%{
% plot boundaries from optimization problem together with true boundaries
y=M_0+delta:delta:M_max;
h = figure;
plot(XI(1,:),y,'g:',XI(2,:),y,'b:',XI(3,:),y,'r:',XI(4,:),y,'m:',b_1,y,'g', b_2,y,'b',b_3,y,'r',b_4,y,'m',y,y,'k')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3','computed \xi_4','true \xi_1','true \xi_2','true \xi_3','true \xi_4');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries_boundary_example','-dpdf','-r5000')
%}


%%{



% compute calls based on defined boundaries

% test convexity
convexity_test = ones(n,length(strikes));
convexity_summary = ones(n,1);
eps = 0.000001;
for l=1:n
    for k=2:length(strikes)-1
        convexity_test(l,k)=( 2* call_data_4(l,k) <= call_data_4(l,k-1) + call_data_4(l,k+1) + eps );
    end
    convexity_summary(l)=sum(convexity_test(l,:))/length(strikes);
end
convexity_summary
 

% plot calls from defined boundaries

%{
% test c function
test_strikes = 25:0.5:250;
test_c=zeros(n,length(test_strikes));
for l=1:n
    for k=1:length(test_strikes)
        test_c(l,k)=c( l, n, S_0, test_strikes(k), call_data, strikes,  right_endpoints_support );
    end
end

% plot test of function c 
plot(test_strikes, test_c(1,:),'g:',test_strikes, test_c(2,:),'b:',test_strikes, test_c(3,:),'r:')
xlabel('strike')
ylabel('price')
title('Call Prices from b_1, b_2 and b_3','FontSize',12)
leg_calls_from_boundaries = legend('c_1','c_2','c_3');
%}

h = figure;
plot(strikes,call_data_4(1,:),'g',strikes,call_data_4(2,:),'b',strikes,call_data_4(3,:),'r',strikes,call_data_4(4,:),'m')
xlabel('strike')
ylabel('price')
title('Call Prices from b_1, b_2, b_3 and b_4','FontSize',12)
leg_calls_from_boundaries = legend('c_1','c_2','c_3','c_4');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'calls_boundary_example','-dpdf','-r5000')


% compute implied vols corresponding to call prices obtained by defined boundaries
impl_vol_from_boundaries = zeros(3,length(strikes));
for l=1:n
    for k=1:length(strikes)
        impl_vol_from_boundaries(l,k)= blsimpv(S_0, strikes(k), 0, 1, c( l, n, S_0, strikes(k), call_data_4, strikes,  right_endpoints_support ));
    end
end

% plot implied vols from defined boundaries
h = figure;
plot(strikes(1200:end), impl_vol_from_boundaries(1,1200:end),'g-', strikes(1200:end), impl_vol_from_boundaries(2,1200:end),'b-', ... 
     strikes(1200:end), impl_vol_from_boundaries(3,1200:end),'r-', strikes(1200:end), impl_vol_from_boundaries(4,1200:end),'m-')
xlabel('strike')
ylabel('implied volatility')
title('Implied Volatilities from b_1, b_2, b_3, b_4','FontSize',12)
leg_impl_vols_from_boundaries = legend('impl.vol_1','impl.vol_2','impl.vol_3','impl.vol_4');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'implied_volatilities_boundary_example','-dpdf','-r5000')




%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
tic
eps = 0.00001;
N_random_numbers_starting_point = 5;
step_y_vals = 0.25;

[difference_optimization_problems, x_glob, xi_star ] = ...
relation_optimization_problems(  eps, n, S_0, call_data_4, strikes_data, right_endpoints_support, XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
axis([100 180 0 1.02])
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems_boundary_example','-dpdf','-r5000')



% impact random number generation
tic
a=0;
for j=1:100000
    a=a+normrnd(0,1);
end
toc

tic
r=normrnd(0,1,1,100000);
a=0;
count=1;
for j=1:1000000    
    a=a+r(count);
    count = count +1;
    if(count==100000)
        r=normrnd(0,1,1,100000);
        count=1;
    end
end
toc

call_test=0;
strike_test=50:1:100;
for k=1:length(strike_test)
    strike_mc=strike_test(k)
    for j=1:length(sample(1,:))
        call_test=call_test+max( sample(1,j)-strike_test(k),0);
    end
    mc_call=call_test/length(sample(1,:))
    vol=blsimpv(S_0, strike_test(k), 0, 1, call_test/length(sample(1,:)))
    call_test=0;
end

%}


==> matlab_code/example_smiles.m <==
% parameters
delta = 0.05;
S_0 = 100;
n = 4;
M_max = 3*S_0;
stepsize = 0.25;
N_sample = 1000;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% define smiles %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

strike_step = 1;
strike_min = strike_step;
strike_max = 3 * S_0;

strikes = strike_min:strike_step:strike_max;
strikes_data = strikes;

smiles = zeros(n,length(strikes));
call_from_smiles = zeros(n,length(strikes));
for l=1:n
    for k=1:length(strikes)
        smiles(l,k)= define_smiles( l, strikes(k));
        call_from_smiles(l,k) = blsprice(S_0, strikes(k), 0, 1, smiles(l,k));
    end
end

% test convexity
convexity_test = ones(n,length(strikes));
convexity_summary = ones(n,1);
for l=1:n
    for k=2:length(strikes)-1
        convexity_test(l,k)=( 2* call_from_smiles(l,k) <= call_from_smiles(l,k-1) + call_from_smiles(l,k+1) );
    end
    convexity_summary(l)=sum(convexity_test(l,:))/length(strikes);
end
convexity_summary
 

h = figure;
plot(strikes, smiles(1,:),strikes, smiles(2,:),strikes, smiles(3,:),strikes, smiles(4,:) )
xlabel('y')
ylabel('implied volatility')
title('Defined Smiles','FontSize',12)
leg=legend('impl.vol_1','impl.vol_2','impl.vol_3','impl.vol_4');
set(leg,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'defined_smiles','-dpdf','-r0')


h = figure;
plot(strikes, call_from_smiles(1,:),strikes, call_from_smiles(2,:),strikes, call_from_smiles(3,:),strikes, call_from_smiles(4,:) )
xlabel('y')
ylabel('implied volatility')
title('Call Prices Corresponding to Defined Smiles','FontSize',12)
leg=legend('c_1','c_2','c_3','c_4');
%set(leg,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'call_prices_corresponding_to_defined_smiles','-dpdf','-r0')



 


==> matlab_code/illustrating_plots_embedding_paper.m <==


%load('boundary_example_4_marginals.mat')

y=115;
n=2;
i=n;

%{
dx=0.001;
x=S_0+dx:dx:y-dx;

fun=zeros(length(x),1);

for j=1:length(x)
    fun(j) = c_power_n( i, n, x(j), y, call_data, strikes, S_0, right_endpoints_support, XI, M_0, M_max, delta, K );
end

xi_n_val = eval_xi( i, n, y, XI, M_0, M_max, delta );
fun_val = c_power_n( i, n, xi_n_val, y, call_data, strikes, S_0, right_endpoints_support, XI, M_0, M_max, delta, K );
slope = fun_val/(y-xi_n_val); 
tangent=zeros(length(x),1);

for j=1:length(x)
    tangent(end+1-j) = slope * (j-1)*dx;
end
%}

%{
% plot of c^n(.,y)
h = figure;
plot(x,fun,'k')
hold on
%plot(x,tangent)
hold on
%line([xi_n_val xi_n_val], [0 fun_val] )
xlabel('x')
%ylabel('optimized value')
title('Finding \xi_n','FontSize',12)
%leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'tangent_picture','-dpdf','-r5000')
%}

%%{
% plot defined boundaries  

y=0:0.1:100;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);


for k=1:length(y)
    b_1(k) = boundary_paper_1(y(k));
    b_2(k) = boundary_paper_2(y(k));
    b_3(k) = boundary_paper_3(y(k));
end

%%%% n=3
%%{
h = figure; 

plot(b_1,y,'g',b_2,y,'b',b_3,y,'r',y,y,'k') 

 
axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%grid on
%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_3','-dpdf','-r5000')
%}

%%{
%%%% n=2
h = figure; 

plot(b_1,y,'g',b_2,y,'b',y,y,'k') 
%grid on
 
axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_2','-dpdf','-r5000')


%%%% n=1
%%{
h = figure; 

plot(b_1,y,'g',y,y,'k') 
%grid on
 
axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_1','-dpdf','-r5000')

%}
%}

%%%% n=1
h = figure; 

plot(b_1,y,'g',y,y,'k') 
%grid on
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)],[18 18],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')


plot([b_1(180) b_1(180)],[0 18],'k--')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_1_with_sample','-dpdf','-r5000')

%}





%%{
%%%% n=2
h = figure; 

plot(b_1,y,'g',b_2,y,'b',y,y,'k') 
%grid on
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)],[18 18],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(180) b_1(180)],[0 18],'k--')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_2_with_sample_1','-dpdf','-r5000')


%%{
%%%% n=2
h = figure; 

plot(b_1,y,'g',b_2,y,'b',y,y,'k') 
%grid on
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)],[18 18],'k')

plot([18 b_1(180)-20],[18 18],'k')
plot([25 b_1(250)-20],[25 25],'k')
plot([37 b_2(370)+10],[37 37],'k')
plot([45 b_2(450)+5],[45 45],'k')
plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')


plot([b_1(180) b_1(180)],[0 18],'k--')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(620) b_2(620)],[0 62],'k--')
text(b_2(620), -7, 'B_{\tau_2}', 'Color', 'b');

axis([-150 100 0 100])
xlabel('BM')
ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_2_with_sample_2','-dpdf','-r5000')



%%{
%%%% n=3
h = figure; 

plot(b_1,y,'g',b_2,y,'b', b_3, y, 'r',y,y,'k') 
%grid on
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)],[18 18],'k')

plot([18 b_1(180)-20],[18 18],'k')
plot([25 b_1(250)-20],[25 25],'k')
plot([37 b_2(370)+10],[37 37],'k')
plot([45 b_2(450)+5],[45 45],'k')
plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(180) b_1(180)],[0 18],'k--')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(620) b_2(620)],[0 62],'k--')
text(b_2(620), -7, 'B_{\tau_2}', 'Color', 'b');

axis([-150 100 0 100])
xlabel('BM')
ylabel('max')

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_3_with_sample_1','-dpdf','-r5000')


%%{
%%%% n=3
h = figure; 

plot(b_1,y,'g',b_2,y,'b', b_3, y, 'r',y,y,'k') 
%grid on
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)],[18 18],'k')

plot([18 b_1(180)-20],[18 18],'k')
plot([25 b_1(250)-20],[25 25],'k')
plot([37 b_2(370)+10],[37 37],'k')
plot([45 b_2(450)+5],[45 45],'k')
plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(180) b_1(180)],[0 18],'k--')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(620) b_2(620)],[0 62],'k--')
text(b_2(620), -7, 'B_{\tau_2} = B_{\tau_3}', 'Color', 'r');

axis([-150 100 0 100])
xlabel('BM')
ylabel('max')

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'boundaries_illustration_n_3_with_sample_2','-dpdf','-r5000')



==> matlab_code/illustration_barrier_payoff.m <==


rng(11);             

N = 500;

B=zeros(N,1);
t = 1:N;

for i=2:500
    B(i) = B(i-1)+normrnd(0,1);
end

range = max(B)-min(B);
 

h = figure; 

%axis([1 1.1*N 1.3*min(B) 0.9*max(B)])

hold on
plot(t ,B ,'k') 
text(-20, B(1) , 'S_0', 'Color', 'k');
text(-20, 0.69*max(B) , 'B', 'Color', 'r');
text(450, min(B)-2.5 , 'T', 'Color', 'k');
text(0, min(B)-2.5 , 't=0', 'Color', 'k');

plot([450 450],[min(B) max(B)], 'k:')
 
set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

plot([1 N],[0.69*max(B) 0.69*max(B)], 'r')
 
 
%xlabel('used realized variance')
%ylabel('GBM')

set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'illustration_barrier_payoff_barrier_hit','-dpdf','-r5000')


rng(12)
for i=2:500
    B(i) = B(i-1)+normrnd(0,1);
end

h = figure; 

%axis([1 1.1*N 1.3*min(B) 0.9*max(B)])

hold on
plot(t ,B ,'k') 
text(-20, B(1) , 'S_0', 'Color', 'k');
text(-20, 1.25*max(B) , 'B', 'Color', 'r');
text(450, min(B)-4.5 , 'T', 'Color', 'k');
text(0, min(B)-4.5 , 't=0', 'Color', 'k');
 
 
set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

plot([1 N],[1.25*max(B) 1.25*max(B)], 'r')
plot([450 450],[1.3*max(B), 1*min(B)],'k:')
 
 
%xlabel('used realized variance')
%ylabel('GBM')

set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'illustration_barrier_payoff_barrier_not_hit','-dpdf','-r5000')



==> matlab_code/ind_max.m <==
function ind = ind_max( s1, s2, s3, y )

ind = 4;

if(s1>=y)
    ind = 1;
end

if(s2>=y)
    ind = min(ind,2);
end

if(s3>=y)
    ind = min(ind,3);
end

end



==> matlab_code/inv_barycentre_GBM_for_test.m <==
function b_inv = inv_barycentre_GBM_for_test( y )
%UNTITLED3 Summary of this function goes here
%   Detailed explanation goes here

syms a
a=110;
b_inv_f = finverse( barycentre_GBM_for_test, a );


b_inv = b_inv_f(y);




end



==> matlab_code/jmath.m <==
function index = jmath( i, n, y, zeta, XI, M_0, M_max, delta )

% ok

if (i==1)
    index = 0;
else
    xi=zeros(i-1,1);
    for j=1:(i-1)
        xi(j) = eval_xi( j, n, y, XI, M_0, M_max, delta ) ;
    end
    
    index = 0; %
    
    for j=1:(i-1)
        if(zeta>xi(j))
            index = j;
        end
    end
end

end



==> matlab_code/jump_example_compute_mu_2_max.m <==
function [call, sample, sample_max ] = jump_example_compute_mu_2_max( n, strikes, S_0, stepsize, N_sample, jump )
 
N_strikes = length(strikes);
sample = zeros(n+1, N_sample);
sample_max = zeros(n+1, N_sample);
call = zeros(n+1,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        dist = M - boundaries_jump_example(emb+1,M);
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundaries_jump_example(emb+1,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundaries_jump_example( emb+1, prev_M )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}              
                            

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundaries_jump_example( emb+1, prev_M ) ) ) % test if boundary hit 
            B = boundaries_jump_example( emb+1, prev_M );
            M = prev_M;
            knock_out = 1;
            test1 = test1+1;
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001 +  boundaries_jump_example( emb+1,  M ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries_jump_example( prev_emb+1,  M );
                B = boundaries_jump_example( prev_emb+1,  M );
                sample_max(k,j) = M; 
            end
            test_emb=0;
        end
        
    end
    
    % take care of jump interval
    if( jump(1) < sample(2,j) && sample(2,j) < jump(2) )
        p_1 = (sample(2,j)-jump(1))/(jump(2)-jump(1)); % prob for exiting at right endpoint         
        u=rand(1,1);
        if(u<=p_1)
            sample(3,j) = jump(2);
 
        else
            sample(3,j) = jump(1);
 
        end
    else
        sample(3,j) = sample(2,j);
    end
    
    
end

sample_max(3,:) = sample_max(2,:); 


% compute calls based on samples
for l=1:(n+1)
    %for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=sum(max( sample(l,:) - strikes(k) , 0 ));%call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    %end
end

call = call/N_sample;

test1
test2
test3

end

 



==> matlab_code/jump_example_compute_mu_3.m <==
function [call, sample] = jump_example_compute_mu_3( n, strikes, S_0, stepsize, N_sample  )

N_strikes = length(strikes);
sample = zeros(n, N_sample);
call = zeros(n,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        dist = M - boundary_jump_example_3(M);
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundary_jump_example_3(3,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundary_jump_example_3(  prev_M )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}              
                            

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundary_jump_example_3(  prev_M ) ) ) % test if boundary hit 
            B = boundary_jump_example_3(  prev_M );
            M = prev_M;
            knock_out = 1;
            test1 = test1+1;
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001 +  boundary_jump_example_3(   M ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundary_jump_example_3( M );
                B = boundary_jump_example_3( M );
            end
            test_emb=0;
        end
        
    end
    
 
    
end




% compute calls based on samples
for l=1:n
    %for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=sum(max( sample(l,:) - strikes(k) , 0 ));
        end
    %end
end

call = call/N_sample;

test1
test2
test3

end

==> matlab_code/jump_example_test.m <==
% parameters
delta = 0.05;
S_0 = 100;
n = 3;
M_max = 1.25*S_0;
M_min =  S_0;
stepsize = 0.25;
%N_sample = 1000;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% manually defined boundaries %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

y= S_0+delta:delta:M_max;
y_vals=y;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);
%b_4=zeros(length(y),1);

%b_test_1 = zeros(length(y),1); % test call comoutation
%b_test_2 = zeros(length(y),1); % test call comoutation
%b_test_3 = zeros(length(y),1); % test call comoutation

for k=1:length(y)
    b_1(k) = boundary_jump_example_1(y(k));
    b_2(k) = boundary_jump_example_2(y(k));
    b_3(k) = boundary_jump_example_3(y(k));
    %b_4(k) = boundary_4(y(k));
    %b_test_1(k) = boundaries(1,y(k)); % test call comoutation
    %b_test_2(k) = boundaries(2,y(k)); % test call comoutation
    %b_test_3(k) = boundaries(3,y(k)); % test call comoutation
end

jump(1) = (boundary_jump_example_1(107) - 7) + ( ( boundary_jump_example_1(110)+1 - (boundary_jump_example_1(107) - 7) ) )*(110-107)/3;  
jump(2) = 102;
jump_y(1) = 110;

for y=110:0.01:140
    if(abs( boundary_jump_example_1(y)-jump(2))<0.01)
        jump_y(2) = y;
    end
end


%{
% plot defined boundaries  
y= S_0+delta:delta:M_max;
h = figure;
plot(b_1,y,'g', b_2,y,'b',b_3,y,'r',y,y,'k')%,b_4,y,'m',y,y,'k')
yL = get(gca,'YLim');
line([jump(1) jump(1)],[jump_y(1) jump_y(2)],'Color','k');
line([jump(2) jump(2)],[jump_y(1) jump_y(2)],'Color','k');
line([jump(1) jump(2)],[jump_y(2) jump_y(2)],'Color','k');
xlabel('x')
ylabel('y')
%axis([45 150 100 150])
title('Jump Example','FontSize',12)
leg_xi=legend('defined \xi_1','defined \xi_2','defined \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'jump_example','-dpdf','-r5000')
%}







%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% compute calls corresponding to boundaries %%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%{

strike_step = delta;
strike_min = strike_step;
strike_max = M_max;
strikes = strike_min:strike_step:strike_max;
strikes_data = strikes;
N_strikes = length(strikes);

%{
tic
%stepsize=0.2;
N_sample =  1000000;
%right_endpoints_support = [200 225 250];
right_endpoints_support = [125 125 125];

[call_2_max_jump_example, sample_2_BM_jump_example, sample_2_max_jump_example] = jump_example_compute_mu_2_max( 2, strikes, S_0, stepsize, N_sample, jump );
[call_3_jump_example, sample_3_jump_example] = jump_example_compute_mu_3( 1, strikes, S_0, stepsize, N_sample  );
toc

%}

% test convex order 

%%{

impl_vol = zeros(4,length(strikes));
tic
for j=1:( length(strikes))
     impl_vol(1,j) = blsimpv(S_0, strikes(j), 0, 1, call_2_max_jump_example(1,j));
     impl_vol(2,j) = blsimpv(S_0, strikes(j), 0, 1, call_2_max_jump_example(2,j));
     impl_vol(3,j) = blsimpv(S_0, strikes(j), 0, 1, call_2_max_jump_example(3,j));
     impl_vol(4,j) = blsimpv(S_0, strikes(j), 0, 1, call_3_jump_example(1,j));
end
toc

%}

%%{
h = figure;
plot(strikes(1200:end),impl_vol(1,1200:end),'g',strikes(1200:end),impl_vol(2,1200:end),'b',strikes(1200:end),impl_vol(3,1200:end),'m',strikes(1200:end),impl_vol(4,1200:end),'r');
xlabel('strike')
ylabel('implied volatility')
title('Jump Example','FontSize',12)
leg_xi=legend('impl.vol_1','impl.vol_2 floor','impl.vol_2 ceil','impl.vol_3');
set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'jump_example_impl_vols','-dpdf','-r5000')
%}




% jump example_1: boundary computations

% compute xi and K

%%{

call_data = zeros(n,length(strikes));

call_data(1,:) = call_2_max_jump_example(1,:);
call_data(2,:) = call_2_max_jump_example(3,:); % c_2 ceil
call_data(3,:) = call_3_jump_example;

right_endpoints_support = [125 125 125];

%}

%%{
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}

%%{
% plot boundaries from optimization problem together with true boundaries
y=M_0+delta:delta:M_max;
h = figure;
plot(XI(1,:),y,'g',XI(2,:),y,'b',XI(3,:),y,'r' ,b_1,y,'g--', b_2,y,'b--',b_3,y,'r--' ,y,y,'k')
%line([jump(1) jump(1)],yL,'Color','k');
%line([jump(2) jump(2)],yL,'Color','k');
line([jump(1) ; jump(1)],[jump_y(1) ; jump_y(2)],'Color','k')
line([jump(2) ; jump(2)],[jump_y(1) ; jump_y(2)],'Color','k')
line([jump(1) ; jump(2)],[jump_y(2) ; jump_y(2)],'Color','k')
axis([60,125 100,127])
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3','true \xi_1','true \xi_2','true \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries_jump_example','-dpdf','-r5000')
%}




%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%{
tic
eps = 0.00001;
N_random_numbers_starting_point = 30;
step_y_vals = delta;

[difference_optimization_problems, x_glob, xi ] = ...
relation_optimization_problems_jump_example(  eps, n, S_0, call_data, strikes_data, right_endpoints_support, XI, K, M_0, M_max, delta, ...
                                              N_random_numbers_starting_point, step_y_vals, jump, jump_y );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
axis([112.1 115 0.62 0.72])
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems - Jump Example','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems_jump_example','-dpdf','-r5000')


h = figure;
y=jump_y(1)-5:step_y_vals:jump_y(2)+5;
plot(xi(1,:),y,'g',xi(2,:),y,'b',xi(3,:),y,'r' ,x_glob(1,:),y,'g--', x_glob(2,:),y,'b--',x_glob(3,:),y,'r--' ,y,y,'k') 
%axis([100 180 0 1.02])
xlabel('x')
ylabel('boundaries')
title('Computation of Boundaries - Jump Example','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3','global \xi_1','global \xi_2','global \xi_3');
set(leg_xi,'Location','SouthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'comparison_boundaries_jump_example','-dpdf','-r5000')

%}


% analysis of masses corresponding to jump intervals

jump_xi_2(1) = 88.55;
jump_xi_2(2) = 106.35;

jump_xi_index_2 = 288;

jump_xi_3(1) = 85.80;
jump_xi_3(2) = 91.55;

jump_xi_index_3 = 228;

call_index_2(1) = round(jump_xi_2(1)/delta);
call_index_2(2) = round(jump_xi_2(2)/delta);

call_index_3(1) = round(jump_xi_3(1)/delta);
call_index_3(2) = round(jump_xi_3(2)/delta);


boundaries_interpolation ( i, XI, y_vals, y )










==> matlab_code/jump_example_with_modifications_recomputation.m <==
function [call, sample, sample_max ] = jump_example_with_modifications_recomputation( n, strikes, S_0, stepsize, N_sample, jump_2, jump_3, XI, y_vals )
 
N_strikes = length(strikes);
sample = zeros(n+1, N_sample);
sample_max = zeros(n+1, N_sample);
call = zeros(n+1,N_strikes);
test_emb=0;
count_rnd=1;
r=normrnd(0,1,1,200000);
u1=unifrnd(0,1,1,200000);
u2=unifrnd(0,1,1,200000);

test1=0;
test2=0;
test3=0;

knock_out=0;
count=1;

factor=1.0;

% generate samples
for j=1:N_sample
    emb = 0;
    B = S_0;
    M = S_0;
  
    while(emb < n) 
        prev_emb = emb;
        
        dist = M - boundaries_interpolation(emb+1, XI, y_vals, M);
        scale = 1;        
        %%{
        if (dist >= 10 )
            scale = 1 * factor;
        end
        if ( dist < 3)
            scale = 0.1 * factor;
        end
        if (3 <= dist && dist < 6)
            scale = 0.25 * factor;
        end
        if (6 <= dist && dist < 10)
            scale = 0.5 * factor;
        end         
        %}
        
        sample_max = ( scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u1(count)) ) )/2;
        sample_min = ( scale *  (-1)*r(count) + sqrt( (scale *  r(count))^2 - 2 * scale^2 * log(u2(count)) ) )/2;
        
        prev_B=B;
        prev_M=M;
        %B = B + scale *  r(count); % time at which BM is evaluated is not crucial for our purposes
        %M=max(B,M);
        
        %current_bdry = boundaries_jump_example(emb+1,prev_M);
        
        B = B + scale *  r(count);
        M=max( max(B,M), prev_B+sample_max );   % test if increase maximum  
        
        % case when both, boundary is hit and maximum is increased in timestep 
        % exclude case that both happen by resampling
        %%{        
        while( (sample_min > ( prev_B - boundaries_interpolation( emb+1, XI, y_vals, prev_M )  )) && ( max(prev_M, B )  < (prev_B + sample_max )) ) 
            r(count)=normrnd(0,1);
            u1(count)=unifrnd(0,1); % new uniform sample
            u2(count)=unifrnd(0,1); % new uniform sample
            sample_max = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u1(count)) ) )/2;
            sample_min = (scale *  r(count) + sqrt( (scale *  r(count))^2 - 2 * (scale^2) * log(u2(count)) ) )/2;    
            test3=test3+1
        end
        %}              
                            

        if( (  max(prev_M, B )   < (prev_B + sample_max ) ) )
            test2=test2+1;                
        end
               
        %%{    
        if(sample_min > ( prev_B - boundaries_interpolation( emb+1, XI, y_vals, prev_M ) ) ) % test if boundary hit 
            B = boundaries_interpolation( emb+1, XI, y_vals, prev_M );
            M = prev_M;
            knock_out = 1;
            test1 = test1+1;
            %case2=0;
        end
        %}
           
        count=count+1;        
        if(count==200000)
            r=normrnd(0,1,1,200000);  
            u1=unifrnd(0,1,1,200000);
            u2=unifrnd(0,1,1,200000);
            count = 1;
            count_rnd=count_rnd+1;
        end
        
        while( (0.00001 +  boundaries_interpolation( emb+1, XI, y_vals, M ) >= B && emb < n) || (knock_out==1) )  
            knock_out=0;
            emb = emb + 1;
            test_emb = 1;   
            %j
        end
        
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = boundaries_interpolation( prev_emb+1, XI, y_vals, M );
                B = boundaries_interpolation( prev_emb+1, XI, y_vals, M );
                sample_max(k,j) = M; 
            end
            test_emb=0;
        end
        
    end
    
    % take care of jump interval
    if( jump(1) < sample(2,j) && sample(2,j) < jump(2) )
        p_1 = (sample(2,j)-jump(1))/(jump(2)-jump(1)); % prob for exiting at right endpoint         
        u=rand(1,1);
        if(u<=p_1)
            sample(3,j) = jump(2);
 
        else
            sample(3,j) = jump(1);
 
        end
    else
        sample(3,j) = sample(2,j);
    end
    
    
end

sample_max(3,:) = sample_max(2,:); 


% compute calls based on samples
for l=1:(n+1)
    %for j=1:N_sample
        for k=1:N_strikes
            call(l,k)=sum(max( sample(l,:) - strikes(k) , 0 ));%call(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    %end
end

call = call/N_sample;

test1
test2
test3

end

 



==> matlab_code/objfun.m <==
function x = objfun (n, S_0, y, zeta, call_data, strikes_data, right_endpoints_support)

if(sum((zeta<y))<n)
     x=10;
else
    x=0;
    for j=1:(n-1)
        x = x + c( j, n, S_0, zeta(j), call_data, strikes_data, right_endpoints_support)/(y-zeta(j)) ...
              - c( j, n, S_0, zeta(j+1), call_data, strikes_data, right_endpoints_support) / (y-zeta(j+1));
    end
    x = x + c( n, n, S_0, zeta(n), call_data, strikes_data, right_endpoints_support) / (y-zeta(n));

end

==> matlab_code/plots_embedding_paper_Ass_A.m <==


y=0:0.1:100;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);


for k=1:length(y)
    b_1(k) = boundary_paper_Ass_A_1(y(k));
    b_2(k) = boundary_paper_Ass_A_2(y(k));
    b_3(k) = boundary_paper_Ass_A_3(y(k));
end


h = figure; 

plot(b_1,y,'g',b_2,y,'b',b_3,y,'r',y,y,'k') 
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)+5],[18 18],'k')

plot([21 b_1(210)-20],[21 21],'k')
plot([37 b_2(370)+30],[37 37],'k')
plot([42.5 b_2(425)],[42.5 42.5],'k')
%plot([50 50-5],[50 50],'k')
%plot([55 55-10],[55 55],'k')
%plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(210) b_1(210)],[0 21],'k:')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(425) b_2(425)],[0 42.5],'k:')
text(b_2(422), -7, 'B_{\tau_2} ', 'Color', 'b');
text(b_2(427), -4, ' = ', 'Color', 'k');
text(b_2(432), -7, 'B_{\tau_3}', 'Color', 'r');

plot([65-10 65-10],[65 65],'kx')
plot([65-35 65-35],[65 65],'kx')
plot([65-125 65-125],[65 65],'kx')
plot([100 -100],[65 65],'k:')

plot([65-10 65-10],[0 65],'k:')
plot([65-35 65-35],[0 65],'k:')
plot([65-125 65-125],[0 65],'k:')
text(103, 65, 'y', 'Color', 'k');
text(65-125, -5, 'x_1', 'Color', 'k');
text(65-35, -5, 'x_2', 'Color', 'k');
text(65-10, -5, 'x_3', 'Color', 'k');

 
axis([-85 100 0 100])
%xlabel('BM')
%ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%grid on
%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'plot_embedding_paper_Ass_A','-dpdf','-r5000')

==> matlab_code/potential_1.m <==
function y = potential_1( x, S_0 )

a = -1;
b = 3;

y = 0;

if(x<=a)
    y = -(S_0 - x);
end

if(x>=b)
    y = (S_0 - x);
end

if(x>a && x<b)
    y = -abs(S_0 - a)  + ( -(a-S_0) - (b-S_0) )/(b-a) * (x-a) ;
end


end



==> matlab_code/potential_2.m <==
function y = potential_2( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0;

y = 0;

if(x>=d)
    y = potential_1(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<d)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(d,S_0) )/(d-c) * (x-c) ;
end
 

end


==> matlab_code/potential_2_impact_tau_prime.m <==
function y = potential_2_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0;

y = 0;

if(x>=d)
    y = potential_1(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<d)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(d,S_0) )/(d-c) * (x-c) + 0.25 * sin(pi*(x-c)/(d-c)) ;
end
 

end


==> matlab_code/potential_3.m <==
function y = potential_3( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2(x,S_0);
end

if(x<=e)
    y = potential_2(x,S_0);
end

if(e<x && x<b)
    y = potential_2(e,S_0) + ( -potential_2(e,S_0) + potential_2(b,S_0) )/(b-e) * (x-e) ;
end
 

end


==> matlab_code/potential_3_impact_tau_prime.m <==
function y = potential_3_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(x<=e)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(e<x && x<b)
    y = potential_2_impact_tau_prime(e,S_0) ...
        + ( -potential_2_impact_tau_prime(e,S_0) ...
        + potential_2_impact_tau_prime(b,S_0) )/(b-e) * (x-e) ...
        + 0.25 * sin(pi*(x-e)/(b-e));
end
 

end


==> matlab_code/relation_optimization_problems.m <==
function [error, x_glob, xi_star ] = relation_optimization_problems(  eps, n, S_0, call_data, strikes_data, right_endpoints_support, ...
                                                                XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals )
 
y=M_0+step_y_vals:step_y_vals:M_max;

x_glob = zeros(n,length(y));
fval_glob = zeros(length(y),1);
xi_star = zeros(n,length(y));
fval_star = zeros(length(y),1);

for j=1:length(y)
    fval_glob(j)=inf;
    x0 = (y(j)-eps)*sort( (rand(N_random_numbers_starting_point,n)') );
    for k=1:N_random_numbers_starting_point
        [ tmp_x_glob, tmp_fval_glob ] = solve_global_optimization_problem ( y(j), x0(:,k), eps, n, S_0, call_data, strikes_data, right_endpoints_support );
        if(fval_glob(j)>tmp_fval_glob)
           fval_glob(j)=tmp_fval_glob;
            x_glob(:,j) = tmp_x_glob;
        end
    end

    fval_star(j) = eval_K( n, n, y(j), K, M_0, M_max, delta );
    for l=1:n
        xi_star(l,j) = eval_xi( l, n, y(j), XI, M_0, M_max, delta );
    end
end

error=zeros(length(y),n);
error(:,1) = y;
error(:,2) = fval_star;
error(:,3) = fval_glob;
error(:,4) = fval_star-fval_glob;


end

==> matlab_code/relation_optimization_problems_jump_example.m <==
function [error, x_glob, xi ] = relation_optimization_problems_jump_example(  eps, n, S_0, call_data, strikes_data, right_endpoints_support, ...
                                                                                   XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals, jump, jump_y )
 
%y=M_0+step_y_vals:step_y_vals:M_max;
y=jump_y(1)-5:step_y_vals:jump_y(2)+5;

x_glob = zeros(n,length(y));
fval_glob = zeros(length(y),1);
xi = zeros(n,length(y));
fval_star = zeros(length(y),1);

for j=1:length(y)
    fval_glob(j)=inf;
    x0 = (y(j)-eps)*sort( (rand(N_random_numbers_starting_point,n)') );
    for k=1:N_random_numbers_starting_point
        [ tmp_x_glob, tmp_fval_glob ] = solve_global_optimization_problem ( y(j), x0(:,k), eps, n, S_0, call_data, strikes_data, right_endpoints_support );
        if(fval_glob(j)>tmp_fval_glob)
           fval_glob(j)=tmp_fval_glob;
            x_glob(:,j) = tmp_x_glob;
        end
    end

    fval_star(j) = eval_K( n, n, y(j), K, M_0, M_max, delta );
    for l=1:n
        xi(l,j) = eval_xi( l, n, y(j), XI, M_0, M_max, delta );
    end
end

error=zeros(length(y),n);
error(:,1) = y;
error(:,2) = fval_star;
error(:,3) = fval_glob;
error(:,4) = fval_star-fval_glob;


end

==> matlab_code/solve_global_optimization_problem.m <==
function [ x_glob, fval_glob ] = solve_global_optimization_problem ( y, x0, eps, n, S_0, call_data, strikes_data, right_endpoints_support )

A=zeros(n+1,n);
A(1,1)=-1;
A(n+1,n)=1;

for l=2:n
    A(l,l-1)=1;
    A(l,l)=-1;
end

b=zeros(n+1,1);
b(end)=y-eps;

options = optimset('fmincon');
options=optimset('Algorithm','active-set','MaxFunEvals',10000,'MaxIter', 10000);
fun = @(zeta)objfun (n, S_0, y, zeta, call_data, strikes_data, right_endpoints_support);

[x_glob,fval_glob] = fmincon(fun , x0, A, b,[],[],[],[],[],options);

end



==> matlab_code/test.m <==
S = 100;
Xi = 0.2;
K = 100;
K_tilde = 110;

clearvars v1 Xi_tilde
Xi_tilde = 1:100;
Xi_tilde = 0.200000001 + 0.01*Xi_tilde;
delta = 1:length(Xi_tilde);
impl_vol = 1:length(Xi_tilde);

for i=1:length(Xi_tilde)
    [Call_K1, max_Call_K2] = C_tilde( S, Xi, Xi_tilde(i), K, K_tilde );
    delta(i)=Call_K1 -  max_Call_K2; 
    impl_vol(i) = blsimpv(S, K_tilde, 0, Xi_tilde(i),  max_Call_K2);
end

[Call_K1, max_Call_K2] = C_tilde( S, 0.2, 0.20000001, 100, 110);
[Call, Put] = blsprice(S, 110, 0, 0.2, 1, 0);
blsimpv(100, 110, 0, 0.2, Call );

plot(Xi_tilde,delta)
%plot(Xi_tilde, impl_vol);



==> matlab_code/test_brownian_bridge.m <==


scale = 1;

N=20000;

sample_max_BB=zeros(N,1);
sample_max_BM=zeros(N,1);
M=0;
N_discr = 500;
B=zeros(N_discr,1);

for count=1:N
    r=normrnd(0,1);
    sample_max_BB(count) = ( scale *  r + sqrt( (scale *  r^2 - 2 * scale^2 * log(unifrnd(0,1)) ) ) )/2;   
    for k=2:N_discr
        B(k)=B(k-1)+sqrt(1/N_discr)*normrnd(0,1);
    end
    sample_max_BM(count) = max(B);
end

hist(sample_max_BM, 0:0.2:5)
h = findobj(gca,'Type','patch');
set(h,'FaceColor','r','EdgeColor','w','facealpha',0.75)
hold on
hist(sample_max_BB, 0:0.2:5)
h = findobj(gca,'Type','patch');
set(h,'facealpha',0.75);


==> matlab_code/testing_iterated_AY.m <==
global delta S_0 n M_max stepsize XI K call_data strikes right_endpoints_support y_val

% parameters
delta = 0.5;
S_0 = 100;
n = 4;
M_max = 4*S_0;
stepsize = 0.25;
N_sample = 1000;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%% running the code %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% compute xi and K
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end

% MC for testing embedding property
stepsize = sqrt(delta);
N_sample = 1000;
strikes = 50:1:150;
[computed_calls_in_smile_example, call_true, rel_error] = verify_embedding( n, S_0, M_max, delta, stepsize, XI, N_sample, strikes,  call_data, strikes_data,  right_endpoints_support );
rel_error

%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
tic
eps = 0.0001;
N_random_numbers_starting_point = 10;
step_y_vals = 1;

[difference_optimization_problems, x_glob, xi_star ] = ...
relation_optimization_problems(  eps, n, S_0, call_data_3, strikes_data, right_endpoints_support, XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%% plots %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% general plot computed_boundaries
y=M_0+delta:delta:M_max;
h = figure;
plot(XI(1,:),y,'g',XI(2,:),y,'b',XI(3,:),y,'r',XI(4,:),y,'m',y,y,'k')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg = legend('computed \xi_1','computed \xi_2','computed \xi_3', 'computed \xi_4');
set(leg,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries','-dpdf','-r5000')
 

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems','-dpdf','-r5000')




for j=1:100
    r=normrnd(0,1);
    test=(r < sqrt( (scale *  r)^2 - 2 * scale^2 * log(unifrnd(0,1)) ) )
end
    




==> matlab_code/verify_embedding.m <==
function [computed_calls, call_true, rel_error] = verify_embedding( n, S_0, M_max, delta, stepsize, XI, N_sample, strikes,  call_data, strikes_data,  right_endpoints_support )

N_strikes = length(strikes);
sample = zeros(n, N_sample);
computed_calls = zeros(n,N_strikes);
call_true = zeros(n,N_strikes);
rel_error = zeros(n,N_strikes);
test_emb=0;

% generate samples
for j=1:N_sample
    j
    emb = 0;
    B = S_0;
    M = S_0;
    while(emb < n) 
        prev_emb = emb;
        B = B + stepsize * normrnd(0,1); % time at which BM is evaluated is not crucial for our purposes
        M=max(B,M);
        while( (eval_xi( emb+1, n, M, XI, S_0, M_max, delta ) > B) && emb < n )
            emb = emb + 1;
            test_emb = 1;
        end
        if(test_emb)
            for k=prev_emb+1:emb
                sample(k,j) = eval_xi( prev_emb+1, n, M, XI, S_0, M_max, delta );
            end
            test_emb=0;            
        end  
    end
end

% compute calls based on samples
for l=1:n
    for j=1:N_sample
        for k=1:N_strikes
            computed_calls(l,k)=computed_calls(l,k) + max( sample(l,j) - strikes(k) , 0 );
        end
    end
end

computed_calls = computed_calls/N_sample;

% compute true calls
for l=1:n
    for k=1:N_strikes
        call_true(l,k) = c( l, n, S_0, strikes(k), call_data, strikes_data,  right_endpoints_support );
    end
end

% compare computed and true calls
for l=1:n
    for k=1:N_strikes
        rel_error(l,k) = ( computed_calls(l,k) - call_true(l,k) ) / call_true(l,k);
    end
end

end

==> plots/potentials_and_stopping_boundaries_plots/boundary_paper_Ass_A_1.m <==
function bndry = boundary_paper_Ass_A_1( y )

%{
left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

if(y<100 )
    b=0;
else if (y>200)
        b=y;
    else
        %b = ( y-100 )^2 * ( (200 - 25) / 100^2) + 25;
        b=a*y^2+b*y+c;
    end
end

%}

bndry = (y-50) * 2 - 30 * cos(pi/2*(y-70)/30) ;

end



==> plots/potentials_and_stopping_boundaries_plots/boundary_paper_Ass_A_2.m <==
function bndry = boundary_paper_Ass_A_2( y )

if(y<37)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(y)/(37);
end

if(y >= 37 && y<47)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (y-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) );
end

if(y >= 47 && y<95 )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    bndry = a + (y-47)/(95-47)*( 95 - 45 - a );
end

if(y >= 95   )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    b =  a + (95-47)/(95-47)*( 95 - 45 - a );
    bndry = b+ (y-95)/(5)*(100 - b);
end

end

==> plots/potentials_and_stopping_boundaries_plots/boundary_paper_Ass_A_3.m <==
function bndry = boundary_paper_Ass_A_3( y )

bndry=0;

if (y<5)
    bndry=boundary_paper_Ass_A_2(y)-2.5;
end

if (y>=5 && y < 20 )
    a = boundary_paper_Ass_A_2(5)-2.5;
	bndry = a + (y-5)/(20-5)*(20 - 25 - a); 
end

if (y>=20 && y <= 95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        bndry = b + (y-20)/(95-20)*(95-70 - b);
end
   
if (y>=95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        c = b + (y-20)/(95-20)*(95-70 - b);        
        bndry = c + (y-95)/(5)*(100-c);
end


end

==> plots/potentials_and_stopping_boundaries_plots/plots_embedding_paper_Ass_A.m <==


y=0:0.1:100;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);


for k=1:length(y)
    b_1(k) = boundary_paper_Ass_A_1(y(k));
    b_2(k) = boundary_paper_Ass_A_2(y(k));
    b_3(k) = boundary_paper_Ass_A_3(y(k));
end


h = figure; 

plot(b_1,y,'g',b_2,y,'b',b_3,y,'r',y,y,'k') 
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)+5],[18 18],'k')

plot([21 b_1(210)-20],[21 21],'k')
plot([37 b_2(370)+30],[37 37],'k')
plot([42.5 b_2(425)],[42.5 42.5],'k')
%plot([50 50-5],[50 50],'k')
%plot([55 55-10],[55 55],'k')
%plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(210) b_1(210)],[0 21],'k:')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(425) b_2(425)],[0 42.5],'k:')
text(b_2(422), -7, 'B_{\tau_2} ', 'Color', 'b');
text(b_2(427), -4, ' = ', 'Color', 'k');
text(b_2(432), -7, 'B_{\tau_3}', 'Color', 'r');

plot([65-10 65-10],[65 65],'kx')
plot([65-35 65-35],[65 65],'kx')
plot([65-125 65-125],[65 65],'kx')
plot([100 -100],[65 65],'k:')

plot([65-10 65-10],[0 65],'k:')
plot([65-35 65-35],[0 65],'k:')
plot([65-125 65-125],[0 65],'k:')
text(103, 65, 'y', 'Color', 'k');
text(65-125, -5, 'x_1', 'Color', 'k');
text(65-35, -5, 'x_2', 'Color', 'k');
text(65-10, -5, 'x_3', 'Color', 'k');

 
axis([-85 100 0 100])
%xlabel('BM')
%ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%grid on
%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'plot_embedding_paper_Ass_A','-dpdf','-r5000')

==> plots/potentials_and_stopping_boundaries_plots/potential_1.m <==
function y = potential_1( x, S_0 )

a = -1;
b = 3;

y = 0;

if(x<=a)
    y = -(S_0 - x);
end

if(x>=b)
    y = (S_0 - x);
end

if(x>a && x<b)
    y = -abs(S_0 - a)  + ( -(a-S_0) - (b-S_0) )/(b-a) * (x-a) ;
end


end



==> plots/potentials_and_stopping_boundaries_plots/potential_2.m <==
function y = potential_2( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0;

y = 0;

if(x>=d)
    y = potential_1(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<d)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(d,S_0) )/(d-c) * (x-c) ;
end
 

end


==> plots/potentials_and_stopping_boundaries_plots/potential_2_impact_tau_prime.m <==
function y = potential_2_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0;

y = 0;

if(x>=d)
    y = potential_1(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<d)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(d,S_0) )/(d-c) * (x-c) + 0.25 * sin(pi*(x-c)/(d-c)) ;
end
 

end


==> plots/potentials_and_stopping_boundaries_plots/potential_3.m <==
function y = potential_3( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2(x,S_0);
end

if(x<=e)
    y = potential_2(x,S_0);
end

if(e<x && x<b)
    y = potential_2(e,S_0) + ( -potential_2(e,S_0) + potential_2(b,S_0) )/(b-e) * (x-e) ;
end
 

end


==> plots/potentials_and_stopping_boundaries_plots/potential_3_impact_tau_prime.m <==
function y = potential_3_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(x<=e)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(e<x && x<b)
    y = potential_2_impact_tau_prime(e,S_0) ...
        + ( -potential_2_impact_tau_prime(e,S_0) ...
        + potential_2_impact_tau_prime(b,S_0) )/(b-e) * (x-e) ...
        + 0.25 * sin(pi*(x-e)/(b-e));
end
 

end


==> plots/potentials_and_stopping_boundaries_plots/potentials_example.m <==
clear
 
% parameters
delta = 0.1;
S_0 = 0;
n = 3;
M_max = 4;
M_min = -4;

S_max = 4;
S_min = -4;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% manually defined potentials %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


x_vals = -3.5:delta:3.5;
pot_0 = zeros(length(x_vals),1);
pot_1 = zeros(length(x_vals),1);
pot_2 = zeros(length(x_vals),1);
pot_3 = zeros(length(x_vals),1);
pot_1_impact_tau_prime = zeros(length(x_vals),1);
pot_2_impact_tau_prime = zeros(length(x_vals),1);
pot_3_impact_tau_prime = zeros(length(x_vals),1);

for i=1:length(x_vals)
    pot_0(i) = -abs(x_vals(i)-S_0);
    pot_1(i) = potential_1(x_vals(i),S_0);
    pot_2(i) = potential_2(x_vals(i),S_0);
    pot_3(i) = potential_3(x_vals(i),S_0);
    pot_1_impact_tau_prime(i) = potential_1(x_vals(i),S_0);
    pot_2_impact_tau_prime(i) = potential_2_impact_tau_prime(x_vals(i),S_0);
    pot_3_impact_tau_prime(i) = potential_3_impact_tau_prime(x_vals(i),S_0);
end


%{
% plot defined potentials  
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'counterexample_embedding_paper','-dpdf','-r5000')
%}


%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1_impact_tau_prime,'g', x_vals,pot_2_impact_tau_prime, ...
    'b',x_vals,pot_3_impact_tau_prime,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2_impact_tau_prime(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
plot([-3 0],[-3 pot_1(36)], 'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'impact_tau_prime_embedding_paper','-dpdf','-r5000')
%}



%%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r' )
hold on
plot( x_vals,pot_2_impact_tau_prime, ...
    'b--',x_vals,pot_3_impact_tau_prime,'r--',x_vals,pot_0,'k')

plot([-3 -3],[-3 -3.5],'k:')
plot([-1 -1],[pot_1(26) -3.5],'k:')
plot([-2 -2],[pot_2_impact_tau_prime(16) -3.5],'k:')
plot([0 0], [pot_1(36) -3.5],'k:')
plot([3 3],[-3 -3.5],'k:')
plot([-3 0],[-3 pot_1(36)], 'k:')
xlabel('x')
%ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3', 'U \nu_2','U \nu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'potential_plots_embedding_paper','-dpdf','-r5000')
%}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% calls from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%{ 
 
strikes = S_min:delta:S_max;
call_data = zeros(n,length(strikes));
for j=1:n
    for l=1:length(strikes)
        call_data(j,l) = call_from_potential(j,strikes(l),S_0);
    end
end

%{
h = figure;
plot(strikes,call_data(1,:),'g',strikes,call_data(2,:),'b',strikes,call_data(3,:),'r')
xlabel('strike')
ylabel('price')
title('Call Prices from Potentials','FontSize',12)
leg_calls_from_boundaries = legend('c_1','c_2','c_3');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'calls_boundary_example','-dpdf','-r5000')

%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% boundaries from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 

right_endpoints_support = [S_max, S_max, S_max];
 

% compute xi and K successively

%{
% n=1
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc

% n=2
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}

% n=3
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}
 

%{
% plot boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g',XI(2,:),y,'b',XI(3,:),y,'r', y,y,'k')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries_potential_example','-dpdf','-r5000')
%}


%{
% plot (true) boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g')
hold on
plot(y,y,'k')
line([100 ; 100],[100 ; 110],'Color','b')
line([70 ; 70],[100 ; 110],'Color','r')
xlabel('x')
ylabel('y')
axis([50,112 100,112])
title('Unique Boundaries','FontSize',12)
%leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
%set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'true_boundaries_potential_example','-dpdf','-r5000')
%}





%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%{
tic
eps = 0.00001;
N_random_numbers_starting_point = 10;
step_y_vals = delta;

[difference_optimization_problems, x_glob, xi_star ] = ...
relation_optimization_problems(  eps, n, S_0, call_data, strikes, right_endpoints_support, XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
axis([100 110 0 1.02])
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems_potential_example','-dpdf','-r5000')


%}


%{
clear y
y=105;
i=3;
n=3;

fun=@(zeta) 1/(y-zeta) * ( c(i,n,S_0,zeta, call_data, strikes,  right_endpoints_support) ...
                               - ( c( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, S_0, zeta, call_data, strikes,  right_endpoints_support) ...
                                   - (y-zeta) * eval_K( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, y, K, S_0, M_max, delta ) ) ) ;

%}
 

==> plots/potentials_and_stopping_boundaries_plots_new/boundary_paper_Ass_A_1.m <==
function bndry = boundary_paper_Ass_A_1( y )

%{
left_endpoint = 60;

a = ((200-left_endpoint)/100-1) / ((200^2-100^2)/100 -400);
b = 1-400*a;
c = left_endpoint-100*b-100^2*a;

if(y<100 )
    b=0;
else if (y>200)
        b=y;
    else
        %b = ( y-100 )^2 * ( (200 - 25) / 100^2) + 25;
        b=a*y^2+b*y+c;
    end
end

%}

bndry = (y-50) * 2 - 30 * cos(pi/2*(y-70)/30) ;

end



==> plots/potentials_and_stopping_boundaries_plots_new/boundary_paper_Ass_A_2.m <==
function bndry = boundary_paper_Ass_A_2( y )

if(y<37)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(y)/(37);
end

if(y >= 37 && y<47)
    bndry = boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (y-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) );
end

if(y >= 47 && y<95 )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    bndry = a + (y-47)/(95-47)*( 95 - 45 - a );
end

if(y >= 95   )
    a = (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37) + ...
            (47-37)/(47-37)*( 47-10 - (boundary_paper_Ass_A_1(0)-2.5 + 5*(37)/(37)) ));
    b =  a + (95-47)/(95-47)*( 95 - 45 - a );
    bndry = b+ (y-95)/(5)*(100 - b);
end

end

==> plots/potentials_and_stopping_boundaries_plots_new/boundary_paper_Ass_A_3.m <==
function bndry = boundary_paper_Ass_A_3( y )

bndry=0;

if (y<5)
    bndry=boundary_paper_Ass_A_2(y)-2.5;
end

if (y>=5 && y < 20 )
    a = boundary_paper_Ass_A_2(5)-2.5;
	bndry = a + (y-5)/(20-5)*(20 - 25 - a); 
end

if (y>=20 && y <= 95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        bndry = b + (y-20)/(95-20)*(95-70 - b);
end
   
if (y>=95 )
        a = boundary_paper_Ass_A_2(5)-2.5;
        b = a + (20-5)/(20-5)*(20 - 25 - a);
        c = b + (y-20)/(95-20)*(95-70 - b);        
        bndry = c + (y-95)/(5)*(100-c);
end


end

==> plots/potentials_and_stopping_boundaries_plots_new/plots_embedding_paper_Ass_A.m <==


y=0:0.1:100;
b_1=zeros(length(y),1);
b_2=zeros(length(y),1);
b_3=zeros(length(y),1);


for k=1:length(y)
    b_1(k) = boundary_paper_Ass_A_1(y(k));
    b_2(k) = boundary_paper_Ass_A_2(y(k));
    b_3(k) = boundary_paper_Ass_A_3(y(k));
end


h = figure; 

plot(b_1,y,'g',b_2,y,'b',b_3,y,'r',y,y,'k') 
hold on
plot([2.5 -35],[2.5 2.5],'k')
plot([5 -20],[5 5],'k')
plot([12.5 -30],[12.5 12.5],'k')
plot([18 b_1(180)+5],[18 18],'k')

plot([21 b_1(210)-20],[21 21],'k')
plot([37 b_2(370)+30],[37 37],'k')
plot([42.5 b_2(425)],[42.5 42.5],'k')
%plot([50 50-5],[50 50],'k')
%plot([55 55-10],[55 55],'k')
%plot([62 b_2(620)],[62 62],'k')

plot([1 -2],[1 1],'k')
plot([1.5 -1],[1.5 1.5],'k')

plot([6 2],[6 6],'k')
plot([7 4],[7 7],'k')

plot([b_1(210) b_1(210)],[0 21],'k:')
text(b_1(180), -7, 'B_{\tau_1}', 'Color', 'g');

plot([b_2(425) b_2(425)],[0 42.5],'k:')
text(b_2(422), -7, 'B_{\tau_2} ', 'Color', 'b');
text(b_2(427), -4, ' = ', 'Color', 'k');
text(b_2(432), -7, 'B_{\tau_3}', 'Color', 'r');

plot([65-10 65-10],[65 65],'kx')
plot([65-35 65-35],[65 65],'kx')
plot([65-125 65-125],[65 65],'kx')
plot([100 -100],[65 65],'k:')

plot([65-10 65-10],[0 65],'k:')
plot([65-35 65-35],[0 65],'k:')
plot([65-125 65-125],[0 65],'k:')
text(103, 65, 'y', 'Color', 'k');
text(65-125, -5, 'x_1', 'Color', 'k');
text(65-35, -5, 'x_2', 'Color', 'k');
text(65-10, -5, 'x_3', 'Color', 'k');

 
axis([-85 100 0 100])
%xlabel('BM')
%ylabel('max') 

set(gca,'xticklabel',[]);
set(gca,'yticklabel',[]);

%grid on
%title('Defined Stopping Boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\xi_3');
set(leg_xi,'Location','NorthWest');
 
set(h,'Units','Inches');

pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
 
print(h,'plot_embedding_paper_Ass_A','-dpdf','-r5000')

==> plots/potentials_and_stopping_boundaries_plots_new/potential_1.m <==
function y = potential_1( x, S_0 )

a = -1;
b = 2;

y = 0;

if(x<=a)
    y = -(S_0 - x);
end

if(x>=b)
    y = (S_0 - x);
end

if(x>a && x<b)
    y = -abs(S_0 - a)  + ( -(a-S_0) - (b-S_0) )/(b-a) * (x-a) ;
end


end



==> plots/potentials_and_stopping_boundaries_plots_new/potential_2.m <==
function y = potential_2( x, S_0 )

a = -1;
b = 2;
c = -3;
d = 3;
e = 0.5;

y = 0;

if(x>=d)
    y = potential_1(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<=e)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(e,S_0) )/(e-c) * (x-c) ;
end
 
if(e<x && x<=d)
    y = potential_1(e,S_0) + ( -(d-S_0) - potential_1(e,S_0) )/(d-e) * (x-e) ;
end

end


==> plots/potentials_and_stopping_boundaries_plots_new/potential_2_impact_tau_prime.m <==
function y = potential_2_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = 0.5;

y = 0;

if(x>=d)
    y = potential_2(x,S_0);
end

if(x<=c)
    y = potential_1(x,S_0);
end

if(c<x && x<d)
    y = -abs(c-S_0) + ( -(c-S_0) + potential_1(d,S_0) )/(d-c) * (x-c) + 0.20 * sin(pi*(x-c)/(d-c)) ;
end

%if(d<=x && x<b)
%    y = potential_2(d,S_0) + ( -(b-S_0) - potential_1(d,S_0) )/(b-d) * (x-d) + 0.12 * sin(pi*(x-d)/(b-d)) ;
%end


end


==> plots/potentials_and_stopping_boundaries_plots_new/potential_3.m <==
function y = potential_3( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2(x,S_0);
end

if(x<=e)
    y = potential_2(x,S_0);
end

if(e<x && x<b)
    y = potential_2(e,S_0) + ( -potential_2(e,S_0) + potential_2(b,S_0) )/(b-e) * (x-e) ;
end
 

end


==> plots/potentials_and_stopping_boundaries_plots_new/potential_3_impact_tau_prime.m <==
function y = potential_3_impact_tau_prime( x, S_0 )

a = -1;
b = 3;
c = -3;
d = S_0 ;
e = -2;

y = 0;

if(x>=b)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(x<=e)
    y = potential_2_impact_tau_prime(x,S_0);
end

if(e<x && x<b)
    y = potential_2_impact_tau_prime(e,S_0) ...
        + ( -potential_2_impact_tau_prime(e,S_0) ...
        + potential_2_impact_tau_prime(b,S_0) )/(b-e) * (x-e) ...
        + 0.25 * sin(pi*(x-e)/(b-e));
end

%if(e<x && x<b)
%    y = potential_2_impact_tau_prime(e,S_0) ...
%        + ( -potential_2_impact_tau_prime(e,S_0) ...
%        + potential_2_impact_tau_prime(b,S_0) )/(b-e) * (x-e);
%end
 

end


==> plots/potentials_and_stopping_boundaries_plots_new/potentials_example.m <==
clear
 
% parameters
delta = 0.1;
S_0 = 0;
n = 3;
M_max = 4;
M_min = -4;

S_max = 4;
S_min = -4;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% manually defined potentials %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


x_vals = -3.5:delta:3.5;
pot_0 = zeros(length(x_vals),1);
pot_1 = zeros(length(x_vals),1);
pot_2 = zeros(length(x_vals),1);
pot_3 = zeros(length(x_vals),1);
pot_1_impact_tau_prime = zeros(length(x_vals),1);
pot_2_impact_tau_prime = zeros(length(x_vals),1);
pot_3_impact_tau_prime = zeros(length(x_vals),1);

for i=1:length(x_vals)
    pot_0(i) = -abs(x_vals(i)-S_0);
    pot_1(i) = potential_1(x_vals(i),S_0);
    pot_2(i) = potential_2(x_vals(i),S_0);
    pot_3(i) = potential_3(x_vals(i),S_0);
    pot_1_impact_tau_prime(i) = potential_1(x_vals(i),S_0);
    pot_2_impact_tau_prime(i) = potential_2_impact_tau_prime(x_vals(i),S_0);
    pot_3_impact_tau_prime(i) = potential_3_impact_tau_prime(x_vals(i),S_0);
end


%{
% plot defined potentials  
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'counterexample_embedding_paper','-dpdf','-r5000')
%}


%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1_impact_tau_prime,'g', x_vals,pot_2_impact_tau_prime, ...
    'b',x_vals,pot_3_impact_tau_prime,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2_impact_tau_prime(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
plot([-3 0],[-3 pot_1(36)], 'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'impact_tau_prime_embedding_paper','-dpdf','-r5000')
%}



%%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r' )
hold on
plot( x_vals,pot_2_impact_tau_prime, ...
    'b--',x_vals,pot_3_impact_tau_prime,'r--',x_vals,pot_0,'k')

plot([-3 -3],[pot_3(6) -3.5],'k:')
plot([-2 -2],[pot_3_impact_tau_prime(16) -3.5],'k:')
plot([-1 -1],[pot_1(26) -3.5],'k:')
%plot([ 0  0],[pot_3(36) -3.5],'k:')
plot([ 0.5  0.5],[-0.5 -3.5],'k:')
plot([0.5 0.5],[-0.5 -3.5],'k:')
plot([ 2  2],[pot_1(56) -3.5],'k:')
plot([ 3  3],[pot_3(66) -3.5],'k:')

plot([0.5 1.2],[-1.5 -1.2],'k:')
plot([1.2 1.2],[-1.2 -3.5],'k:')

plot([-3 0.75],[-3 -0.75],'k:')
plot([0.75 0.75],[-0.75 -3.5],'k:')
xlabel('x')
%ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3', 'U \nu_2','U \nu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'potential_plots_embedding_paper','-dpdf','-r5000')
%}

y=0:0.01:3.5;
b_1 = zeros(length(y),1);
b_2 = zeros(length(y),1);
b_3 = zeros(length(y),1);
b_4 = zeros(length(y),1);

for i=1:length(y)
    b_1(i) = stopping_boundary_1(y(i));
    b_2(i) = stopping_boundary_2(y(i));
    b_3(i) = stopping_boundary_3(y(i));
    b_4(i) = stopping_boundary_3_wrong(y(i));
end

%%{
% plot true and computed boundaries'
h = figure;
plot(b_1,y,'g', b_2,y,'b',b_3,y,'r', b_4,y,'r--', y,y,'b:' )

xlabel('x')
ylabel('y')

%title('true_and_obtained_boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\eta_3', '\xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
axis([-3.5 3.5 0 3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'true_and_obtained_boundaries','-dpdf','-r5000')
%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% calls from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%{ 
 
strikes = S_min:delta:S_max;
call_data = zeros(n,length(strikes));
for j=1:n
    for l=1:length(strikes)
        call_data(j,l) = call_from_potential(j,strikes(l),S_0);
    end
end

%{
h = figure;
plot(strikes,call_data(1,:),'g',strikes,call_data(2,:),'b',strikes,call_data(3,:),'r')
xlabel('strike')
ylabel('price')
title('Call Prices from Potentials','FontSize',12)
leg_calls_from_boundaries = legend('c_1','c_2','c_3');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'calls_boundary_example','-dpdf','-r5000')

%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% boundaries from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 

right_endpoints_support = [S_max, S_max, S_max];
 

% compute xi and K successively

%{
% n=1
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc

% n=2
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}

% n=3
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}
 

%{
% plot boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g',XI(2,:),y,'b',XI(3,:),y,'r', y,y,'k')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries_potential_example','-dpdf','-r5000')
%}


%{
% plot (true) boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g')
hold on
plot(y,y,'k')
line([100 ; 100],[100 ; 110],'Color','b')
line([70 ; 70],[100 ; 110],'Color','r')
xlabel('x')
ylabel('y')
axis([50,112 100,112])
title('Unique Boundaries','FontSize',12)
%leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
%set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'true_boundaries_potential_example','-dpdf','-r5000')
%}





%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%{
tic
eps = 0.00001;
N_random_numbers_starting_point = 10;
step_y_vals = delta;

[difference_optimization_problems, x_glob, xi_star ] = ...
relation_optimization_problems(  eps, n, S_0, call_data, strikes, right_endpoints_support, XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
axis([100 110 0 1.02])
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems_potential_example','-dpdf','-r5000')


%}


%{
clear y
y=105;
i=3;
n=3;

fun=@(zeta) 1/(y-zeta) * ( c(i,n,S_0,zeta, call_data, strikes,  right_endpoints_support) ...
                               - ( c( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, S_0, zeta, call_data, strikes,  right_endpoints_support) ...
                                   - (y-zeta) * eval_K( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, y, K, S_0, M_max, delta ) ) ) ;

%}
 

==> plots/potentials_and_stopping_boundaries_plots_new/stopping_boundary_1.m <==
function b = stopping_boundary_1( y )

b=y;

a_1=-1;
a_2=2;

if(0 <= y && y < a_2)
    b=a_1;
end

end

==> plots/potentials_and_stopping_boundaries_plots_new/stopping_boundary_2.m <==
function b = stopping_boundary_2( y )

b=y;

a_1=-1;
a_2=2;

b_1=-3;
b_2=0.5;
b_3=3;

if(0 <= y && y < b_2)
    b=b_1;
end

if(b_2 <= y && y < b_3)
    b=b_2;
end

end

==> plots/potentials_and_stopping_boundaries_plots_new/stopping_boundary_3.m <==
function b = stopping_boundary_3( y )

b=y;

a_1=-1;
a_2=2;

b_1=-3;
b_2=0.5;
b_3=3;

c_1=-3;
c_2=-2;
c_3=3;

if(0 <= y && y < b_2)
    b=c_1;
end

if(b_2 <= y && y < b_3)
    b=c_2;
end
 
end

==> plots/potentials_and_stopping_boundaries_plots_new/stopping_boundary_3_wrong.m <==
function b = stopping_boundary_3_wrong( y )

b=y;

a_1=-1;
a_2=2;

b_1=-3;
b_2=1.2;
b_3=3;

c_1=-3;
c_2=-2;
c_3=3;

p=1.2;

if(0 <= y && y < p)
    b=c_1;
end

if(p <= y && y < b_3)
    b=c_2;
end

end

==> potentials_example.m <==
clear
 
% parameters
delta = 0.1;
S_0 = 0;
n = 3;
M_max = 4;
M_min = -4;

S_max = 4;
S_min = -4;

M_0 = S_0;
N_discr = round((M_max - M_0)/delta);

XI = zeros( n, N_discr );
K = zeros( n, N_discr );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% manually defined potentials %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


x_vals = -3.5:delta:3.5;
pot_0 = zeros(length(x_vals),1);
pot_1 = zeros(length(x_vals),1);
pot_2 = zeros(length(x_vals),1);
pot_3 = zeros(length(x_vals),1);
pot_1_impact_tau_prime = zeros(length(x_vals),1);
pot_2_impact_tau_prime = zeros(length(x_vals),1);
pot_3_impact_tau_prime = zeros(length(x_vals),1);

for i=1:length(x_vals)
    pot_0(i) = -abs(x_vals(i)-S_0);
    pot_1(i) = potential_1(x_vals(i),S_0);
    pot_2(i) = potential_2(x_vals(i),S_0);
    pot_3(i) = potential_3(x_vals(i),S_0);
    pot_1_impact_tau_prime(i) = potential_1(x_vals(i),S_0);
    pot_2_impact_tau_prime(i) = potential_2_impact_tau_prime(x_vals(i),S_0);
    pot_3_impact_tau_prime(i) = potential_3_impact_tau_prime(x_vals(i),S_0);
end


%{
% plot defined potentials  
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'counterexample_embedding_paper','-dpdf','-r5000')
%}


%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1_impact_tau_prime,'g', x_vals,pot_2_impact_tau_prime, ...
    'b',x_vals,pot_3_impact_tau_prime,'r',x_vals,pot_0,'k')
hold on

plot([-3 -3],[-3 -3.5],'k--')
plot([-1 -1],[pot_1(26) -3.5],'k--')
plot([-2 -2],[pot_2_impact_tau_prime(16) -3.5],'k--')
plot([0 0], [pot_1(36) -3.5],'k--')
plot([3 3],[-3 -3.5],'k--')
plot([-3 0],[-3 pot_1(36)], 'k--')
xlabel('x')
ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'impact_tau_prime_embedding_paper','-dpdf','-r5000')
%}



%%{
% plot defined potentials for impact of tau'
h = figure;
plot(x_vals,pot_1,'g', x_vals,pot_2,'b',x_vals,pot_3,'r' )
hold on
plot( x_vals,pot_2_impact_tau_prime, ...
    'b--',x_vals,pot_3_impact_tau_prime,'r--',x_vals,pot_0,'k')

plot([-3 -3],[pot_3(6) -3.5],'k:')
plot([-2 -2],[pot_3_impact_tau_prime(16) -3.5],'k:')
plot([-1 -1],[pot_1(26) -3.5],'k:')
%plot([ 0  0],[pot_3(36) -3.5],'k:')
plot([ 0.5  0.5],[-0.5 -3.5],'k:')
plot([0.5 0.5],[-0.5 -3.5],'k:')
plot([ 2  2],[pot_1(56) -3.5],'k:')
plot([ 3  3],[pot_3(66) -3.5],'k:')

plot([0.5 1.2],[-1.5 -1.2],'k:')
plot([1.2 1.2],[-1.2 -3.5],'k:')

plot([-3 0.75],[-3 -0.75],'k:')
plot([0.75 0.75],[-0.75 -3.5],'k:')
xlabel('x')
%ylabel('y')

%title('Defined Potentials','FontSize',12)
leg_xi=legend('U \mu_1','U \mu_2','U \mu_3', 'U \nu_2','U \nu_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
%axis([-3.5 3.5 0 -3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'potential_plots_embedding_paper','-dpdf','-r5000')
%}

y=0:0.01:3.5;
b_1 = zeros(length(y),1);
b_2 = zeros(length(y),1);
b_3 = zeros(length(y),1);
b_4 = zeros(length(y),1);

for i=1:length(y)
    b_1(i) = stopping_boundary_1(y(i));
    b_2(i) = stopping_boundary_2(y(i));
    b_3(i) = stopping_boundary_3(y(i));
    b_4(i) = stopping_boundary_3_wrong(y(i));
end

%%{
% plot true and computed boundaries'
h = figure;
plot(b_1,y,'g', b_2,y,'b',b_3,y,'r', b_4,y,'r--', y,y,'b:' )

xlabel('x')
ylabel('y')

%title('true_and_obtained_boundaries','FontSize',12)
leg_xi=legend('\xi_1','\xi_2','\eta_3', '\xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
axis([-3.5 3.5 0 3.5])
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'true_and_obtained_boundaries','-dpdf','-r5000')
%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% calls from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%{ 
 
strikes = S_min:delta:S_max;
call_data = zeros(n,length(strikes));
for j=1:n
    for l=1:length(strikes)
        call_data(j,l) = call_from_potential(j,strikes(l),S_0);
    end
end

%{
h = figure;
plot(strikes,call_data(1,:),'g',strikes,call_data(2,:),'b',strikes,call_data(3,:),'r')
xlabel('strike')
ylabel('price')
title('Call Prices from Potentials','FontSize',12)
leg_calls_from_boundaries = legend('c_1','c_2','c_3');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'calls_boundary_example','-dpdf','-r5000')

%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% boundaries from potentials  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 

right_endpoints_support = [S_max, S_max, S_max];
 

% compute xi and K successively

%{
% n=1
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc

% n=2
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}

% n=3
tic
for j=1:n
    XI(j,:) = compute_xi( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support );
     K(j,:) = compute_K ( j, n, S_0, M_max, delta, N_discr, XI, K, call_data, strikes, right_endpoints_support ); 
end
toc
%}
 

%{
% plot boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g',XI(2,:),y,'b',XI(3,:),y,'r', y,y,'k')
xlabel('x')
ylabel('y')
title('Stopping Boundaries','FontSize',12)
leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'computed_boundaries_potential_example','-dpdf','-r5000')
%}


%{
% plot (true) boundaries 
y=S_0+delta:delta:S_max;
h = figure;
plot(XI(1,:),y,'g')
hold on
plot(y,y,'k')
line([100 ; 100],[100 ; 110],'Color','b')
line([70 ; 70],[100 ; 110],'Color','r')
xlabel('x')
ylabel('y')
axis([50,112 100,112])
title('Unique Boundaries','FontSize',12)
%leg_xi=legend('computed \xi_1','computed \xi_2','computed \xi_3');
%set(leg_xi,'Location','NorthWest');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'true_boundaries_potential_example','-dpdf','-r5000')
%}





%%%%%%%%%%%% relation optimization problems %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%{
tic
eps = 0.00001;
N_random_numbers_starting_point = 10;
step_y_vals = delta;

[difference_optimization_problems, x_glob, xi_star ] = ...
relation_optimization_problems(  eps, n, S_0, call_data, strikes, right_endpoints_support, XI, K, M_0, M_max, delta, N_random_numbers_starting_point, step_y_vals );
max(difference_optimization_problems(:,4))
min(difference_optimization_problems(:,4))
toc

% general plot relation_optimization_problems
h = figure;
plot(difference_optimization_problems(:,1),difference_optimization_problems(:,2), difference_optimization_problems(:,1),difference_optimization_problems(:,3) )
axis([100 110 0 1.02])
xlabel('y')
ylabel('optimized value')
title('Relation Between Optimization Problems','FontSize',12)
leg_xi=legend('K^n','global minimization');
%set(leg_xi,'Location','NorthEast');
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h,'relation_optimization_problems_potential_example','-dpdf','-r5000')


%}


%{
clear y
y=105;
i=3;
n=3;

fun=@(zeta) 1/(y-zeta) * ( c(i,n,S_0,zeta, call_data, strikes,  right_endpoints_support) ...
                               - ( c( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, S_0, zeta, call_data, strikes,  right_endpoints_support) ...
                                   - (y-zeta) * eval_K( jmath( i, n, y, zeta, XI, S_0, M_max, delta ), n, y, K, S_0, M_max, delta ) ) ) ;

%}
 
